Pulse Sequences to Observe NMR Coupled Relaxation in AXn Spin Systems

NMR pulse sequences that are modifications of the HSQC experiment are proposed to observe ${}^{13}\textrm{C}$-coupled relaxation in AX, AX$_2$, and AX$_3$ spin systems. ${}^{13}\textrm{CH}$ and ${}^{13}{\textrm{CH}}_2$ moieties are discussed as exemplary AX and AX$_2$ spin systems. The pulse sequences may be used to produce 1D or 2D proton NMR spectra.

==> anc/Carbon_Proton_Multiple_Quantum_HSQC_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Carbon_Proton_Multiple_Quantum_HSQC_AX observes carbon-proton multiple quantum relaxation for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon-proton multiple quantum relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3968" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- AX definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox), sig, direct(inverse(Oa), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs and DQCs via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := sig[i,j] od od;
s[1,2] := 0; s[2,1] := 0; s[3,4] := 0; s[4,3] := 0;
s[1,3] := 0; s[2,4] := 0; s[3,1] := 0; s[4,2] := 0;
s[1,4] := 0; s[4,1] := 0;
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3955" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3965" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3945" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3941" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3946" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3961" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3944" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3966" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure is the temporal evolution operator for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3954" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local eigsys;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The eigen values and eigen vectors of the AX hamiltonian are defined as a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors. The eigen values and eigen vectors are identical for the eigen basis and spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigsys :=
[-1/2*Wc - 1/2*Wh + 1/4*Jch, 1, {vector([1, 0, 0, 0])}],
[-1/2*Wc + 1/2*Wh - 1/4*Jch, 1, {vector([0, 1, 0, 0])}],
[1/2*Wc - 1/2*Wh - 1/4*Jch, 1, {vector([0, 0, 1, 0])}],
[1/2*Wc + 1/2*Wh + 1/4*Jch, 1, {vector([0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Construct the diagonal elements of the time-evolution matrix from the eigen values. There is no need to transform subsequently the time-evolution matrix into the spin-product basis because it is already in that basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">diag(seq(op([seq(exp(-2*Pi*I*T*eigsys[i][1]),j=1..eigsys[i][2])]), i=1..nops([eigsys])));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3958" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3967" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia); direct(Ia,Ib); direct(Ib,Ia); direct(Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/2, carbon Ib -&gt; -1/2, proton Ia -&gt; 4 and proton Ib -&gt; -4.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3942" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">thermal := proc() matrix(4,4,[[5/2,0,0,0],[0,-3/2,0,0],[0,0,3/2,0],[0,0,0,-5/2]]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3940" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of AX definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRjItRmhuNiRRIjJGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0YxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zqby8lK2dyb3VwYWxpZ25HRmpvLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GWDYoLUZobjYkUSIwRidGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZob0ZbcEZdcC1GVTYpRmNwLUZYNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYnEtRmVuNigtRmhuNiRRIjNGJ0YyRltvRl5vRmFvRmRvRmZvRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGaG9GW3BGXXAtRlU2KUZjcEZjcC1GWDYoRmRxRmhvRltwRl1wRl9wRmFwRmNwRmhvRltwRl1wLUZVNilGY3BGY3BGY3AtRlg2KC1GIzYlRl5xRlpGMkZob0ZbcEZdcEZfcEZhcEZob0ZbcEZdcC8lJmFsaWduR1ElYXhpc0YnL0Zpb1EpYmFzZWxpbmVGJy9GXHBGY28vRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGMS8lLWVxdWFsY29sdW1uc0dGMS8lLWRpc3BsYXlzdHlsZUdGMS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zocy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMkYyL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXVGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyY3JiMiIiYiIiMiIiFGNkY2NyZGNiMhIiRGNUY2RjY3JkY2RjYjIiIkRjVGNjcmRjZGNkY2IyEiJkY1UShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiJUZERVxbbDE2JEY8RkZGNjYkRkVGPEY2NiRGRkY1RjY2JEZFRjVGNjYkRjVGPEY2NiRGRkZGRj42JEZGRjxGNjYkRkVGRkY2NiRGNUZFRjY2JEY8RjVGNjYkRjVGRkY2NiRGRkZFRjY2JEY8RjxGOzYkRkVGRUYzNiRGNUY1Rjg2JEY8RkVGNg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then proton 90y and carbon 90-y pulses create polarization-enhanced MQCs (IxSx) that are allowed to relax. During relaxation, the MQCs dephase and rephase under the influence of the carbon and proton chemical shifts, and are refocused by the simultaneous carbon and proton 180 pulses. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, proton 90-y and carbon 90y pulses reconvert the MQCs to a <Font italic="true">J</Font>-ordered state; also, the proton 90-y pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Ix). Then a proton purge grdient eliminates all proton SQCs. Then a carbon 90-y pulse converts the <Font italic="true">J</Font>-ordered state to carbon SQCs (IzSx).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5065" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5055" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5064" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5062" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5060" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5054" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaRmJvLUZebzYnLUYjNitGX3BGYnBGaXBGMkY1Rl1xRmBxRj5GQUYvRjJGOy9GP1Enbm9ybWFsRidGYnFGWkYrRjJGNUZdcUZgcUY+RkFGL0YyRjVGO0Y+RkEtRkQ2MlEiOkYnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlNGVUZYRjJGNUZdcUZgcUY+RkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaRmJvLUZebzYnLUYjNitGX3BGYnBGaXBGMkY1Rl1xRmBxRj5GQUYvRjJGOy9GP1Enbm9ybWFsRidGYnFGWkYrRjJGNUZdcUZgcUY+RkFGL0YyRjVGO0Y+RkEtRkQ2MlEiOkYnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlNGVUZYRjJGNUZdcUZgcUY+RkE=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5066" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZRmZuRl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZRmZuRl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5056" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5057" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5059" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5061" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5063" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5068" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYvLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82Jy1GIzYrLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZhcC1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjsvRj9RJ25vcm1hbEYnLUZENjJRIixGJ0YvRjJGNUY7Rj5GQUZHL0ZKRjdGS0ZNRk9GUUZTRmduL0ZZUSwwLjMzMzMzMzNlbUYnRmJvLUZebzYnLUYjNiwtRkQ2MlEqJnVtaW51czA7RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZcckZpb0ZccEZjcEYyRjVGZ3BGanBGPkZBRi9GMkY7RlxxRl5xRitGMkY1RmdwRmpwRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1RmdwRmpwRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYvLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82Jy1GIzYrLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZhcC1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjsvRj9RJ25vcm1hbEYnLUZENjJRIixGJ0YvRjJGNUY7Rj5GQUZHL0ZKRjdGS0ZNRk9GUUZTRmduL0ZZUSwwLjMzMzMzMzNlbUYnRmJvLUZebzYnLUYjNiwtRkQ2MlEqJnVtaW51czA7RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZcckZpb0ZccEZjcEYyRjVGZ3BGanBGPkZBRi9GMkY7RlxxRl5xRitGMkY1RmdwRmpwRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1RmdwRmpwRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1cmdlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYpRitGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGYm9GZW9GPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1cmdlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYpRitGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGYm9GZW9GPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNJZUYnRi9GMkY1RjhGO0Y+RkFGYnFGK0YyRjVGXXFGYHFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGXXFGYHFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNJZUYnRi9GMkY1RjhGO0Y+RkFGYnFGK0YyRjVGXXFGYHFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGXXFGYHFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI1RidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISImIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4904" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjIiIkIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4907" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4898" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4896" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4900" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX1xsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgweH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfmNhcmJvbn5TUUNzfnRvfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfnNlY29uZH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuRidGLy8lJ2l0YWxpY0dGOUYyRjVGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y5RjJGNQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX1xsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgweH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfmNhcmJvbn5TUUNzfnRvfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfnNlY29uZH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuRidGLy8lJ2l0YWxpY0dGOUYyRjVGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y5RjJGNQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2842" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2846" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4909" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4911" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4917" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4915" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4916" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4908" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4914" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0ZURjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVEiVEYnRi9GMkZdby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZdby1GIzYmLUYsNiVRJGNvc0YnRlRGOUZVRmVuRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigqJi1JJHNpbkdGJTYjKihJI1BpR0YmIiIiSSJUR0YoRjRJI1djR0YoRjRGNC1JJGNvc0dGJUYxRjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0ZmbkY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRiw2JVEiVEYnRi9GMkZlby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZlby1GIzYmLUYsNiVRJGNvc0YnRmZuRjlGZ25GXW9GOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSEiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGV0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRiw2JVEiVEYnRi9GMkZgby1GLDYlUSNXY0YnRi9GMkY5RjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1Gam82JFEiMUYnRjlGaW8vJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y1IyEiIkY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGV0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRiw2JVEiVEYnRi9GMkZgby1GLDYlUSNXY0YnRi9GMkY5RjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1Gam82JFEiMUYnRjlGaW8vJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y1IyEiIkY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Carbon_Proton_Multiple_Quantum_HSQC_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Carbon_Proton_Multiple_Quantum_HSQC_AX2 observes carbon-proton multiple quantum relaxation for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon-proton multiple quantum relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5397" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5393" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5389" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[5,3] := sig[5,3];
s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[6,7] := sig[6,7];
s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[7,6] := sig[7,6];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5400" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5391" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5377" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5371" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5390" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ib) + direct(Op, Ib, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5369" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5362" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5399" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5384" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX2 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-1/2*Wc-Wh+1/2*Jch+1/4*Jhh, 1, {vector([1, 0, 0, 0, 0, 0, 0, 0])}],
[1/2*Wc-Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 1, 0, 0, 0])}],
[-3/4*Jhh-1/2*Wc, 1, {vector([0, -1, 1, 0, 0, 0, 0, 0])}],
[-1/2*Wc+1/4*Jhh, 1, {vector([0, 1, 1, 0, 0, 0, 0, 0])}],
[-3/4*Jhh+1/2*Wc, 1, {vector([0, 0, 0, 0, 0, -1, 1, 0])}],
[1/2*Wc+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 1, 1, 0])}],
[-1/2*Wc+Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 1, 0, 0, 0, 0])}],
[1/2*Wc+Wh+1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5376" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5398" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5372" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5392" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5365" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia); direct(Ia,Ia,Ib) ... direct(Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/4, carbon Ib -&gt; -1/4, proton Ia -&gt; 2 and proton Ib -&gt; -2.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5370" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(8,8,[
[9/4,0,0,0,0,0,0,0],
[0,1/4,0,0,0,0,0,0],
[0,0,1/4,0,0,0,0,0],
[0,0,0,-7/4,0,0,0,0],
[0,0,0,0,7/4,0,0,0],
[0,0,0,0,0,-1/4,0,0],
[0,0,0,0,0,0,-1/4,0],
[0,0,0,0,0,0,0,-9/4]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5363" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5374" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5378" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOUYnRjItRmhuNiRRIjRGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0YxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zqby8lK2dyb3VwYWxpZ25HRmpvLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GWDYoLUZobjYkUSIwRidGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTYtRmNwLUZYNigtRmVuNigtRmhuNiRGYG9GMkZbb0Zeb0Zhb0Zkb0Zmb0Zob0ZbcEZdcEZfcEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTYtRmNwRmNwRmpwRmNwRmNwRmNwRmNwRmNwRmhvRltwRl1wLUZVNi1GY3BGY3BGY3AtRlg2KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zcci1GZW42KC1GaG42JFEiN0YnRjJGW29GXm9GYW9GZG9GZm9GMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTYtRmNwRmNwRmNwRmNwLUZYNihGXnJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGY3BGaG9GW3BGXXAtRlU2LUZjcEZjcEZjcEZjcEZjcC1GWDYoLUYjNiVGaHFGXHFGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZob0ZbcEZdcC1GVTYtRmNwRmNwRmNwRmNwRmNwRmNwRmlyRmNwRmhvRltwRl1wLUZVNi1GY3BGY3BGY3BGY3BGY3BGY3BGY3AtRlg2KC1GIzYlRmhxRlpGMkZob0ZbcEZdcEZfcEZhcEZob0ZbcEZdcC8lJmFsaWduR1ElYXhpc0YnL0Zpb1EpYmFzZWxpbmVGJy9GXHBGY28vRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl11LyUmZnJhbWVHRl11LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGMS8lLWVxdWFsY29sdW1uc0dGMS8lLWRpc3BsYXlzdHlsZUdGMS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZqdC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMkYyL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGY3ZGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyo3KiMiIioiIiUiIiFGNkY2RjZGNkY2RjY3KkY2IyIiIkY1RjZGNkY2RjZGNkY2NypGNkY2RjhGNkY2RjZGNkY2NypGNkY2RjYjISIoRjVGNkY2RjZGNjcqRjZGNkY2RjYjIiIoRjVGNkY2RjY3KkY2RjZGNkY2RjYjISIiRjVGNkY2NypGNkY2RjZGNkY2RjZGQkY2NypGNkY2RjZGNkY2RjZGNiMhIipGNVEocHByaW50MEYoNyM9Rig2JDtGOSIiKUZMRVxbbFtvNiQiIiQiIidGNjYkRjlGNUY2NiQiIiNGTUY2NiRGUEZURjY2JEZQRlBGODYkIiImRk1GNjYkRk1GUEY2NiRGOUZURjY2JEZARlhGNjYkRlFGUUZCNiRGTUZURjY2JEZQRkBGNjYkRk1GTUZGNiRGTUY1RjY2JEZARlBGNjYkRlFGWEY2NiRGNUY1Rjw2JEY1RlBGNjYkRlRGUEY2NiRGVEY1RjY2JEZURjlGNjYkRlFGOUY2NiRGNUZURjY2JEY5Rk1GNjYkRjVGQEY2NiRGWEY1RjY2JEZARjVGNjYkRlhGUEY2NiRGQEZURjY2JEZYRlRGNjYkRjlGQEY2NiRGOUZQRjY2JEZRRjVGNjYkRjVGTUY2NiRGQEZARkI2JEZNRlhGNjYkRlBGWEY2NiRGUEY1RjY2JEZARjlGNjYkRkBGTUY2NiRGWEZYRj82JEZQRjlGNjYkRkBGUUY2NiRGTUZARjY2JEZNRjlGNjYkRlRGWEY2NiRGNUY5RjY2JEZRRk1GNjYkRlFGVEY2NiRGWEZARjY2JEZURlFGNjYkRjVGUUY2NiRGOUY5RjM2JEZYRjlGNjYkRjlGUUY2NiRGVEZARjY2JEZYRlFGNjYkRlFGQEY2NiRGVEZURjg2JEY1RlhGNjYkRjlGWEY2NiRGTUZRRjY2JEZQRk1GNjYkRlFGUEY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5436" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then proton 90y and carbon 90-y pulses create polarization-enhanced MQCs (IxSx) that are allowed to relax. During relaxation, the MQCs dephase and rephase under the influence of the carbon and proton chemical shifts, and are refocused by the simultaneous carbon and proton 180 pulses. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, proton 90-y and carbon 90y pulses reconvert the MQCs to a <Font italic="true">J</Font>-ordered state; also, the proton 90-y pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Ix). Then a proton purge grdient eliminates all proton SQCs. Then a carbon 90-y pulse converts the <Font italic="true">J</Font>-ordered state to carbon SQCs (IzSx).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5065" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5055" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5064" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5062" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5060" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5054" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaRmJvLUZebzYnLUYjNitGX3BGYnBGaXBGMkY1Rl1xRmBxRj5GQUYvRjJGOy9GP1Enbm9ybWFsRidGYnFGWkYrRjJGNUZdcUZgcUY+RkFGL0YyRjVGO0Y+RkEtRkQ2MlEiOkYnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlNGVUZYRjJGNUZdcUZgcUY+RkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaRmJvLUZebzYnLUYjNitGX3BGYnBGaXBGMkY1Rl1xRmBxRj5GQUYvRjJGOy9GP1Enbm9ybWFsRidGYnFGWkYrRjJGNUZdcUZgcUY+RkFGL0YyRjVGO0Y+RkEtRkQ2MlEiOkYnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlNGVUZYRjJGNUZdcUZgcUY+RkE=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5066" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZRmZuRl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZRmZuRl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5056" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5057" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5059" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5061" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5063" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5068" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYvLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82Jy1GIzYrLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZhcC1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjsvRj9RJ25vcm1hbEYnLUZENjJRIixGJ0YvRjJGNUY7Rj5GQUZHL0ZKRjdGS0ZNRk9GUUZTRmduL0ZZUSwwLjMzMzMzMzNlbUYnRmJvLUZebzYnLUYjNiwtRkQ2MlEqJnVtaW51czA7RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZcckZpb0ZccEZjcEYyRjVGZ3BGanBGPkZBRi9GMkY7RlxxRl5xRitGMkY1RmdwRmpwRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1RmdwRmpwRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYvLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82Jy1GIzYrLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZhcC1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjsvRj9RJ25vcm1hbEYnLUZENjJRIixGJ0YvRjJGNUY7Rj5GQUZHL0ZKRjdGS0ZNRk9GUUZTRmduL0ZZUSwwLjMzMzMzMzNlbUYnRmJvLUZebzYnLUYjNiwtRkQ2MlEqJnVtaW51czA7RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZcckZpb0ZccEZjcEYyRjVGZ3BGanBGPkZBRi9GMkY7RlxxRl5xRitGMkY1RmdwRmpwRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1RmdwRmpwRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1cmdlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYpRitGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGYm9GZW9GPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1cmdlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYpRitGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGYm9GZW9GPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNJZUYnRi9GMkY1RjhGO0Y+RkFGYnFGK0YyRjVGXXFGYHFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGXXFGYHFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNJZUYnRi9GMkY1RjhGO0Y+RkFGYnFGK0YyRjVGXXFGYHFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGXXFGYHFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGOS1GWTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISIqIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4904" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4907" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4898" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4896" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4900" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX1xsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgweH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfmNhcmJvbn5TUUNzfnRvfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfnNlY29uZH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuRidGLy8lJ2l0YWxpY0dGOUYyRjVGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y5RjJGNQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX1xsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgweH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfmNhcmJvbn5TUUNzfnRvfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfnNlY29uZH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuRidGLy8lJ2l0YWxpY0dGOUYyRjVGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y5RjJGNQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2842" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2846" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4909" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4911" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4917" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4915" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4916" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4908" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4914" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGWUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEiVEYnRi9GMkZiby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZiby1GIzYmLUYsNiVRJGNvc0YnRllGOUZaRmpuRjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSNGNSIiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0ZmbkY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRiw2JVEiVEYnRi9GMkZlby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZlby1GIzYmLUYsNiVRJGNvc0YnRmZuRjlGZ25GXW9GOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSEiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5432" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGWUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEiVEYnRi9GMkZiby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZiby1GIzYmLUYsNiVRJGNvc0YnRllGOUZaRmpuRjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSNGNSIiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GUDYoLUZdcDYkRmVwRjktRl1wNiRRIjRGJ0Y5RmNwRmZwRmlwRltxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNUY4IyEiIiIiJUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGV0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRiw2JVEiVEYnRi9GMkZgby1GLDYlUSNXY0YnRi9GMkY5RjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1Gam82JFEiMUYnRjlGaW8vJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y1IyEiIkY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5431" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5429" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GUDYoLUZdcDYkRmVwRjktRl1wNiRRIjRGJ0Y5RmNwRmZwRmlwRltxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNUY4IyEiIiIiJUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Carbon_Proton_Multiple_Quantum_HSQC_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Carbon_Proton_Multiple_Quantum_HSQC_AX3 observes carbon-proton multiple quantum relaxation for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon-proton multiple quantum relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5397" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX3 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5377" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5593" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5591" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[9,9] := sig[9,9]; s[10,10] := sig[10,10]; s[11,11] := sig[11,11]; s[12,12]:=sig[12,12];
s[13,13] := sig[13,13]; s[14,14] := sig[14,14]; s[15,15] := sig[15,15]; s[16,16] := sig[16,16];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[2,9] := sig[2,9]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[9,2] := sig[9,2]; s[5,3] := sig[5,3];
s[3,9] := sig[3,9]; s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[4,10] := sig[4,10];
s[9,3] := sig[9,3]; s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[10,4] := sig[10,4];
s[4,11] := sig[4,11]; s[5,9] := sig[5,9]; s[6,7] := sig[6,7]; s[6,10] := sig[6,10];
s[11,4] := sig[11,4]; s[9,5] := sig[9,5]; s[7,6] := sig[7,6]; s[10,6] := sig[10,6];
s[6,13] := sig[6,13]; s[7,11] := sig[7,11]; s[7,13] := sig[7,13]; s[8,12] := sig[8,12];
s[13,6] := sig[13,6]; s[11,7] := sig[11,7]; s[13,7] := sig[13,7]; s[12,8] := sig[12,8];
s[8,14] := sig[8,14]; s[8,15] := sig[8,15]; s[10,11] := sig[10,11]; s[10,13] := sig[10,13];
s[14,8] := sig[14,8]; s[15,8] := sig[15,8]; s[11,10] := sig[11,10]; s[13,10] := sig[13,10];
s[11,13] := sig[11,13]; s[12,14] := sig[12,14]; s[12,15] := sig[12,15]; s[14,15] := sig[14,15];
s[13,11] := sig[13,11]; s[14,12] := sig[14,12]; s[15,12] := sig[15,12]; s[15,14] := sig[15,14];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5370" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5393" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5399" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5389" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5376" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5391" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5374" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ib) + direct(Op, Ia, Ib, Ia) + direct(Op, Ib, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ia) + direct(Op, Ib, Ia, Ib) + direct(Op, Ia, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5398" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5378" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c4 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5364" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5390" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX3 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],</Font><Font size="12">
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5392" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5365" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5400" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia,Ia); direct(Ia,Ia,Ia,Ib) ... direct(Ib,Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/8, carbon Ib -&gt; -1/8, proton Ia -&gt; 12/8 and proton Ib -&gt; -12/8.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5371" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(16,16,[
[13/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5/8,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-11/8,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,11/8,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3/8,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13/8]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5372" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5384" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX3 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5394" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2RC1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEjMTNGJ0YyLUZobjYkUSI4RidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY28vJSliZXZlbGxlZEdGMS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGam8vJStncm91cGFsaWduR0Zqby8lKHJvd3NwYW5HRmBvLyUrY29sdW1uc3BhbkdGYG8tRlg2KC1GaG42JFEiMEYnRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGaG9GW3BGXXAtRlU2NUZjcC1GWDYoLUZlbjYoLUZobjYkUSI1RidGMkZbb0Zeb0Zhb0Zkb0Zmb0Zob0ZbcEZdcEZfcEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTY1RmNwRmNwRmpwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmhvRltwRl1wLUZVNjVGY3BGY3BGY3AtRlg2KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zdci1GZW42KC1GaG42JFEiM0YnRjJGW29GXm9GYW9GZG9GZm9GMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTY1RmNwRmNwRmNwRmNwRmpwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmhvRltwRl1wLUZVNjVGY3BGY3BGY3BGY3BGY3BGZXFGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGaG9GW3BGXXAtRlU2NUZjcEZjcEZjcEZjcEZjcEZjcEZlcUZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTY1RmNwRmNwRmNwRmNwRmNwRmNwRmNwLUZYNigtRiM2JUZpcS1GZW42KC1GaG42JFEjMTFGJ0YyRltvRl5vRmFvRmRvRmZvRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGaG9GW3BGXXAtRlU2NUZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GWDYoRmBzRmhvRltwRl1wRl9wRmFwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmhvRltwRl1wLUZVNjVGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3AtRlg2KEZfckZob0ZbcEZdcEZfcEZhcEZjcEZjcEZjcEZjcEZjcEZjcEZob0ZbcEZdcC1GVTY1RmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRlt0RmNwRmNwRmNwRmNwRmNwRmhvRltwRl1wLUZVNjVGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3AtRlg2KC1GIzYlRmlxRlxxRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGY3BGY3BGaG9GW3BGXXAtRlU2NUZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZbdEZjcEZjcEZjcEZob0ZbcEZdcC1GVTY1RmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmF0RmNwRmNwRmhvRltwRl1wLUZVNjVGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGYXRGY3BGaG9GW3BGXXAtRlU2NUZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GWDYoLUYjNiVGaXFGWkYyRmhvRltwRl1wRl9wRmFwRmhvRltwRl1wLyUmYWxpZ25HUSVheGlzRicvRmlvUSliYXNlbGluZUYnL0ZccEZjby9GXnBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXnYvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaXYvJSZmcmFtZUdGaXYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0YxLyUtZXF1YWxjb2x1bW5zR0YxLyUtZGlzcGxheXN0eWxlR0YxLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmZ2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0YyRjIvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZfeEYy">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then proton 90y and carbon 90-y pulses create polarization-enhanced MQCs (IxSx) that are allowed to relax. During relaxation, the MQCs dephase and rephase under the influence of the carbon and proton chemical shifts, and are refocused by the simultaneous carbon and proton 180 pulses. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, proton 90-y and carbon 90y pulses reconvert the MQCs to a <Font italic="true">J</Font>-ordered state; also, the proton 90-y pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Ix). Then a proton purge grdient eliminates all proton SQCs. Then a carbon 90-y pulse converts the <Font italic="true">J</Font>-ordered state to carbon SQCs (IzSx).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5065" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5055" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5064" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5062" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5060" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5054" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaRmJvLUZebzYnLUYjNitGX3BGYnBGaXBGMkY1Rl1xRmBxRj5GQUYvRjJGOy9GP1Enbm9ybWFsRidGYnFGWkYrRjJGNUZdcUZgcUY+RkFGL0YyRjVGO0Y+RkEtRkQ2MlEiOkYnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlNGVUZYRjJGNUZdcUZgcUY+RkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaRmJvLUZebzYnLUYjNitGX3BGYnBGaXBGMkY1Rl1xRmBxRj5GQUYvRjJGOy9GP1Enbm9ybWFsRidGYnFGWkYrRjJGNUZdcUZgcUY+RkFGL0YyRjVGO0Y+RkEtRkQ2MlEiOkYnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlNGVUZYRjJGNUZdcUZgcUY+RkE=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5066" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZRmZuRl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZRmZuRl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5056" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5057" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5059" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5061" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5063" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5068" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYvLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82Jy1GIzYrLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZhcC1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjsvRj9RJ25vcm1hbEYnLUZENjJRIixGJ0YvRjJGNUY7Rj5GQUZHL0ZKRjdGS0ZNRk9GUUZTRmduL0ZZUSwwLjMzMzMzMzNlbUYnRmJvLUZebzYnLUYjNiwtRkQ2MlEqJnVtaW51czA7RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZcckZpb0ZccEZjcEYyRjVGZ3BGanBGPkZBRi9GMkY7RlxxRl5xRitGMkY1RmdwRmpwRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1RmdwRmpwRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYvLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82Jy1GIzYrLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZhcC1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjsvRj9RJ25vcm1hbEYnLUZENjJRIixGJ0YvRjJGNUY7Rj5GQUZHL0ZKRjdGS0ZNRk9GUUZTRmduL0ZZUSwwLjMzMzMzMzNlbUYnRmJvLUZebzYnLUYjNiwtRkQ2MlEqJnVtaW51czA7RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZcckZpb0ZccEZjcEYyRjVGZ3BGanBGPkZBRi9GMkY7RlxxRl5xRitGMkY1RmdwRmpwRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1RmdwRmpwRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1cmdlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYpRitGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGYm9GZW9GPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1cmdlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYpRitGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGYm9GZW9GPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNJZUYnRi9GMkY1RjhGO0Y+RkFGYnFGK0YyRjVGXXFGYHFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGXXFGYHFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNJZUYnRi9GMkY1RjhGO0Y+RkFGYnFGK0YyRjVGXXFGYHFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGXXFGYHFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4899" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxM0YnRjktRlk2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISM4IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4904" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxNUYnRjktRlk2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISM6IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4907" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4898" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4896" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4900" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4902" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX1xsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgweH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfmNhcmJvbn5TUUNzfnRvfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfnNlY29uZH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuRidGLy8lJ2l0YWxpY0dGOUYyRjVGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y5RjJGNQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX1xsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgweH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfmNhcmJvbn5TUUNzfnRvfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfnNlY29uZH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuRidGLy8lJ2l0YWxpY0dGOUYyRjVGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y5RjJGNQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2842" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2847" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2846" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4849" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4909" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4911" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4917" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4915" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4916" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4908" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4912" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4914" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4913" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0Zpb0Y5RltvLUYsNiVRIlRGJ0YvRjJGW28tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiEiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwIiIjIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0Zpb0Y5RltvLUYsNiVRIlRGJ0YvRjJGW28tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiEiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwIiIjIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGaW5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUYsNiVRIlRGJ0YvRjJGaG8tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGaG8tRiM2Ji1GLDYlUSRjb3NGJ0ZpbkY5RmpuRmBvRjlGOS1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiIiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRl1vRjlGWC1GLDYlUSJURidGL0YyRlgtRiw2JVEjV2NGJ0YvRjJGOUY5RjlGWC1GIzYmLUYsNiVRJGNvc0YnRl1vRjlGXm9GYW9GOUY5LUZVNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMiIiQiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5441" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmNvRjlGaG4tRiw2JVEiVEYnRi9GMkZobi1GLDYlUSNXY0YnRi9GMkY5RjlGOUZobi1GIzYmLUYsNiVRJGNvc0YnRmNvRjlGZG9GZ29GOUY5LUZlbjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiQiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5469" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4x := c4(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGWUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEiVEYnRi9GMkZiby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZiby1GIzYmLUYsNiVRJGNvc0YnRllGOUZaRmpuRjlGOS1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSNGNSIiJTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5468" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5461" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5467" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4y := c4(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5466" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRl1wNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2KC1GXXA2JEZocEY5LUZdcDYkUSI4RidGOUZmcEZpcEZccUZecUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJSMhIiIiIilGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmBvRjlGWC1GLDYlUSJURidGL0YyRlgtRiw2JVEjV2NGJ0YvRjJGOUY5RjktRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlU2JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcS1GUDYoRlQtRlU2JFEiOEYnRjlGW3FGXnFGYXFGY3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMiIiQiIiUjISIkIiIpRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmBvRjlGWC1GLDYlUSJURidGL0YyRlgtRiw2JVEjV2NGJ0YvRjJGOUY5RjktRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlU2JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcS1GUDYoRlQtRlU2JFEiOEYnRjlGW3FGXnFGYXFGY3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMiIiQiIiUjISIkIiIpRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5463" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRl1wNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2KC1GXXA2JEZocEY5LUZdcDYkUSI4RidGOUZmcEZpcEZccUZecUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJSMhIiIiIilGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5462" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Carbon_Transverse_HSQC_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5084">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Carbon_Transverse_HSQC_AX observes carbon transverse relaxation for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon spin echo relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3968" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- AX definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox), sig, direct(inverse(Oa), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L4637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs and DQCs via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L4640" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := sig[i,j] od od;
s[1,2] := 0; s[2,1] := 0; s[3,4] := 0; s[4,3] := 0;
s[1,3] := 0; s[2,4] := 0; s[3,1] := 0; s[4,2] := 0;
s[1,4] := 0; s[4,1] := 0;
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3955" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3965" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3945" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3941" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3946" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3961" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3944" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3966" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure is the temporal evolution operator for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3954" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local eigsys;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The eigen values and eigen vectors of the AX hamiltonian are defined as a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors. The eigen values and eigen vectors are identical for the eigen basis and spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigsys :=
[-1/2*Wc - 1/2*Wh + 1/4*Jch, 1, {vector([1, 0, 0, 0])}],
[-1/2*Wc + 1/2*Wh - 1/4*Jch, 1, {vector([0, 1, 0, 0])}],
[1/2*Wc - 1/2*Wh - 1/4*Jch, 1, {vector([0, 0, 1, 0])}],
[1/2*Wc + 1/2*Wh + 1/4*Jch, 1, {vector([0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Construct the diagonal elements of the time-evolution matrix from the eigen values. There is no need to transform subsequently the time-evolution matrix into the spin-product basis because it is already in that basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">diag(seq(op([seq(exp(-2*Pi*I*T*eigsys[i][1]),j=1..eigsys[i][2])]), i=1..nops([eigsys])));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3958" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3967" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia); direct(Ia,Ib); direct(Ib,Ia); direct(Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/2, carbon Ib -&gt; -1/2, proton Ia -&gt; 4 and proton Ib -&gt; -4.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3942" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">thermal := proc() matrix(4,4,[[5/2,0,0,0],[0,-3/2,0,0],[0,0,3/2,0],[0,0,0,-5/2]]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3940" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of AX definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRjItRmhuNiRRIjJGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0YxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zqby8lK2dyb3VwYWxpZ25HRmpvLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GWDYoLUZobjYkUSIwRidGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZob0ZbcEZdcC1GVTYpRmNwLUZYNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYnEtRmVuNigtRmhuNiRRIjNGJ0YyRltvRl5vRmFvRmRvRmZvRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGaG9GW3BGXXAtRlU2KUZjcEZjcC1GWDYoRmRxRmhvRltwRl1wRl9wRmFwRmNwRmhvRltwRl1wLUZVNilGY3BGY3BGY3AtRlg2KC1GIzYlRl5xRlpGMkZob0ZbcEZdcEZfcEZhcEZob0ZbcEZdcC8lJmFsaWduR1ElYXhpc0YnL0Zpb1EpYmFzZWxpbmVGJy9GXHBGY28vRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGMS8lLWVxdWFsY29sdW1uc0dGMS8lLWRpc3BsYXlzdHlsZUdGMS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zocy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMkYyL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXVGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyY3JiMiIiYiIiMiIiFGNkY2NyZGNiMhIiRGNUY2RjY3JkY2RjYjIiIkRjVGNjcmRjZGNkY2IyEiJkY1UShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiJUZERVxbbDE2JEY8RkZGNjYkRkVGNUY2NiRGRUY8RjY2JEZGRjVGNjYkRkZGRkY+NiRGNUZFRjY2JEY1RjxGNjYkRkZGPEY2NiRGRUZGRjY2JEY1RkZGNjYkRkZGRUY2NiRGPEY1RjY2JEY8RjxGOzYkRjxGRUY2NiRGNUY1Rjg2JEZFRkVGMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzSx) and in-phase non-enhanced carbon SQCs (Sx) on the x-axis. The anti-phase carbon SQCs are rephased to create in-phase polarization enhanced SQCs (Sy). The In-phase carbon SQCs are dephased to create anti-phase SQCs (IzSy). Then the spin system is allowed to relax. During relaxation, carbon SQCs are refocused by the carbon 180-x pulse. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, a proton 90-x pulse converts the in-phase polarization-enhanced carbon SQCs to z-magnetization (Sz), converts the anti-phase non-enhanced carbon SQCs to anti-phase proton SQCs (IySz), and converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Iy). Then a purge gradient eliminates all SQCs. Then a proton 90-x pulse converts Sz to in-phase polarization-enhanced carbon SQCs (Sy) that are dephased to create anti-phase polarization-enhanced carbon SQCs (IzSx).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4843" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5065" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5055" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5064" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5062" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5060" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5054" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5088" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5089" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5092" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5091" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5094" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi/2), Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi/2), Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5096" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5095" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5097" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5066" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5670" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRKyZ1bWludXMwOzJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRighIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5672" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5676" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5669" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5668" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Carbon_Transverse_HSQC_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5084">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Carbon_Transverse_HSQC_AX2 observes carbon transverse relaxation for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon spin echo relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5429" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5415" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[5,3] := sig[5,3];
s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[6,7] := sig[6,7];
s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[7,6] := sig[7,6];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5441" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5436" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5413" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5427" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5428" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5422" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5432" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ib) + direct(Op, Ib, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5431" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5425" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5426" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX2 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-1/2*Wc-Wh+1/2*Jch+1/4*Jhh, 1, {vector([1, 0, 0, 0, 0, 0, 0, 0])}],
[1/2*Wc-Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 1, 0, 0, 0])}],
[-3/4*Jhh-1/2*Wc, 1, {vector([0, -1, 1, 0, 0, 0, 0, 0])}],
[-1/2*Wc+1/4*Jhh, 1, {vector([0, 1, 1, 0, 0, 0, 0, 0])}],
[-3/4*Jhh+1/2*Wc, 1, {vector([0, 0, 0, 0, 0, -1, 1, 0])}],
[1/2*Wc+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 1, 1, 0])}],
[-1/2*Wc+Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 1, 0, 0, 0, 0])}],
[1/2*Wc+Wh+1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5419" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5420" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5411" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia); direct(Ia,Ia,Ib) ... direct(Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/4, carbon Ib -&gt; -1/4, proton Ia -&gt; 2 and proton Ib -&gt; -2.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(8,8,[
[9/4,0,0,0,0,0,0,0],
[0,1/4,0,0,0,0,0,0],
[0,0,1/4,0,0,0,0,0],
[0,0,0,-7/4,0,0,0,0],
[0,0,0,0,7/4,0,0,0],
[0,0,0,0,0,-1/4,0,0],
[0,0,0,0,0,0,-1/4,0],
[0,0,0,0,0,0,0,-9/4]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5424" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyo3KiMiIioiIiUiIiFGNkY2RjZGNkY2RjY3KkY2IyIiIkY1RjZGNkY2RjZGNkY2NypGNkY2RjhGNkY2RjZGNkY2NypGNkY2RjYjISIoRjVGNkY2RjZGNjcqRjZGNkY2RjYjIiIoRjVGNkY2RjY3KkY2RjZGNkY2RjYjISIiRjVGNkY2NypGNkY2RjZGNkY2RjZGQkY2NypGNkY2RjZGNkY2RjZGNiMhIipGNVEocHByaW50MEYoNyM9Rig2JDtGOSIiKUZMRVxbbFtvNiQiIiZGQEY2NiRGTSIiI0Y2NiQiIidGUEY2NiRGNSIiJEY2NiRGUEY5RjY2JEZSRkBGNjYkRlRGQEY2NiRGUkZNRjY2JEY1RlRGNjYkRjlGNUY2NiRGUkY5RjY2JEZNRkBGNjYkRlBGTUY2NiRGQEZWRjY2JEZSRlBGNjYkRkBGVEY2NiRGUEZQRj82JEZSRlRGNjYkRjlGUkY2NiRGVkZQRjY2JEZARkBGQjYkRkBGUEY2NiRGOUZWRjY2JEZQRlRGNjYkRlRGNUY2NiRGNUZQRjY2JEZURk1GNjYkRlRGVkY2NiRGTUZURjY2JEY5RlBGNjYkRlZGNUY2NiRGUEZSRjY2JEZNRjlGNjYkRlZGOUY2NiRGOUY5RjM2JEZQRlZGNjYkRkBGNUY2NiRGNUY5RjY2JEY1RkBGNjYkRlZGTUY2NiRGOUZURjY2JEZSRjVGNjYkRlJGVkY2NiRGVkZARjY2JEZURlJGNjYkRk1GUEY2NiRGQEY5RjY2JEY1RjVGPDYkRlJGUkY4NiRGOUZARjY2JEY1RlJGNjYkRjVGTUY2NiRGTUZWRjY2JEZNRk1GRjYkRkBGUkY2NiRGQEZNRjY2JEZURjlGNjYkRlRGVEZCNiRGUEY1RjY2JEZWRlZGODYkRjlGTUY2NiRGVkZSRjY2JEZWRlRGNjYkRk1GNUY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5663" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxIeSz + IeIxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzIeSz + IeIzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzIeSx + IeIzSx) and in-phase non-enhanced carbon SQCs (Sx) on the x-axis. The anti-phase carbon SQCs are rephased to create in-phase polarization enhanced SQCs (Sy). The In-phase carbon SQCs are dephased to create doubly anti-phase SQCs (IzIzSy) and SQCs (Sx). Then the carbon SQCs are allowed to relax. During relaxation, these SQCs are refocused by the carbon 180x pulse. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, a carbon 90x pulse converts the Sy and IzIzSy carbon SQCs to z-magnetization (Sz) (but doesn't affect Sx) and a simultaneous proton 90-x pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Iy). In addition, the proton 90-x pulse creates proton SQCs, proton-proton ZQCs and DQCs, and carbon-proton-proton TQCs. Then a proton purge gradient eliminates all SQCs, DQCs, and TQCs. Then a proton 90x pulse adds the proton-proton ZQCs to Sz. And a simultaneous carbon 90-x pulse reconverts Sz to carbon SQCs (Sy) that are dephased to create anti-phase polarization-enhanced carbon SQCs (IzIeSx + IeIzSx).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5661" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5619" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5616" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5626" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5629" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5620" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5621" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5617" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5631" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5630" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5636" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5628" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi/2), Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5635" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi/2), Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5625" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5627" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5624" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5618" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5640" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5647" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISIkIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5645" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5650" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigjIiIkIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5651" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5652" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5655" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5660" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5644" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5649" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobWZlbmNlZEdGJDYkLUYjNiotRmVuNiRRIjJGJ0Y5RmhuLUYsNiVRJSZwaTtGJ0Zjb0Y5RmhuLUYsNiVRIlRGJ0YvRjJGaG4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUZccC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMhIiRGODcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNiotRlU2JFEiMkYnRjlGWC1GLDYlUSUmcGk7RidGXW9GOUZYLUYsNiVRIlRGJ0YvRjJGWC1GLDYlUSNXY0YnRi9GMkY5RjlGOUY5RmZvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMiIiRGODcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUYsNiVRJSZwaTtGJ0ZXRjlGYW8tRiw2JVEiVEYnRi9GMkZhby1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GXm82JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJC1JJHNpbkdGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwLUkmbWZyYWNHRiQ2KEZRRl9wLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJCMhIiRGOEY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwLUkmbWZyYWNHRiQ2KEZRRl9wLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJCMhIiRGOEY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5461" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5467" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5468" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GUDYoLUZdcDYkRmVwRjktRl1wNiRRIjRGJ0Y5RmNwRmZwRmlwRltxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNUY4IyEiIiIiJUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGZ25GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYsNiVRIlRGJ0YvRjJGZm8tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJm1mcmFjR0YkNigtRmBwNiRRIjFGJ0Y5Rl9wLyUubGluZXRoaWNrbmVzc0dGXnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3EvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIiNGNUY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5466" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5459" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GUDYoLUZdcDYkRmVwRjktRl1wNiRRIjRGJ0Y5RmNwRmZwRmlwRltxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNUY4IyEiIiIiJUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5462" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGaW5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUYsNiVRIlRGJ0YvRjJGaG8tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGaG8tRiM2Ji1GLDYlUSRjb3NGJ0ZpbkY5RmpuRmBvRjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiIiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0ZmbkY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRiw2JVEiVEYnRi9GMkZlby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZlby1GIzYmLUYsNiVRJGNvc0YnRmZuRjlGZ25GXW9GOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSEiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5463" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5465" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGaW5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUYsNiVRIlRGJ0YvRjJGaG8tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGaG8tRiM2Ji1GLDYlUSRjb3NGJ0ZpbkY5RmpuRmBvRjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiIiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Carbon_Transverse_HSQC_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5084">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Carbon_Transverse_HSQC_AX3 observes carbon transverse relaxation for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon spin echo relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5527" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX3 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5539" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5523" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5511" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5585" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5586" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[9,9] := sig[9,9]; s[10,10] := sig[10,10]; s[11,11] := sig[11,11]; s[12,12]:=sig[12,12];
s[13,13] := sig[13,13]; s[14,14] := sig[14,14]; s[15,15] := sig[15,15]; s[16,16] := sig[16,16];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[2,9] := sig[2,9]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[9,2] := sig[9,2]; s[5,3] := sig[5,3];
s[3,9] := sig[3,9]; s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[4,10] := sig[4,10];
s[9,3] := sig[9,3]; s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[10,4] := sig[10,4];
s[4,11] := sig[4,11]; s[5,9] := sig[5,9]; s[6,7] := sig[6,7]; s[6,10] := sig[6,10];
s[11,4] := sig[11,4]; s[9,5] := sig[9,5]; s[7,6] := sig[7,6]; s[10,6] := sig[10,6];
s[6,13] := sig[6,13]; s[7,11] := sig[7,11]; s[7,13] := sig[7,13]; s[8,12] := sig[8,12];
s[13,6] := sig[13,6]; s[11,7] := sig[11,7]; s[13,7] := sig[13,7]; s[12,8] := sig[12,8];
s[8,14] := sig[8,14]; s[8,15] := sig[8,15]; s[10,11] := sig[10,11]; s[10,13] := sig[10,13];
s[14,8] := sig[14,8]; s[15,8] := sig[15,8]; s[11,10] := sig[11,10]; s[13,10] := sig[13,10];
s[11,13] := sig[11,13]; s[12,14] := sig[12,14]; s[12,15] := sig[12,15]; s[14,15] := sig[14,15];
s[13,11] := sig[13,11]; s[14,12] := sig[14,12]; s[15,12] := sig[15,12]; s[15,14] := sig[15,14];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5588" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5544" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5517" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5515" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5524" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5542" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5525" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5540" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5519" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5509" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5535" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5510" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5532" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ib) + direct(Op, Ia, Ib, Ia) + direct(Op, Ib, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5545" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ia) + direct(Op, Ib, Ia, Ib) + direct(Op, Ia, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5526" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5522" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c4 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5521" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5520" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX3 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],</Font><Font size="12">
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5518" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5529" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5534" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5547" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5543" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia,Ia); direct(Ia,Ia,Ia,Ib) ... direct(Ib,Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/8, carbon Ib -&gt; -1/8, proton Ia -&gt; 12/8 and proton Ib -&gt; -12/8.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5549" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5516" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(16,16,[
[13/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5/8,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-11/8,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,11/8,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3/8,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13/8]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5513" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX3 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5514" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5552" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5553" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5554" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5508" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxSzIeIe and permutations). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzSzIeIe and permutations). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzSxIeIe and permutations) that are rephased to create in-phase polarization enhanced carbon SQCs (Sy + Sx). that are allowed to relax. During relaxation, these in-phase polarization-enhanced carbon SQCs are refocused by the carbon 180-x pulse. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, a carbon 90x pulse converts the carbon SQCs to z-magnetization (Sz) and a simultaneious proton 90-x pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Iy). In addition, the proton 90-x pulse unexpectedly creates proton SQCs, proton-proton ZQCs and DQCs, and carbon-proton-proton TQCs. Then a proton purge gradient eliminates all SQCs, DQCs, and TQCs. Then a proton 90x pulse adds the proton-proton ZQCs to Sz. And a simultaneous carbon 90-x pulse reconverts Sz to carbon SQCs (Sy) that are dephased to create anti-phase polarization-enhanced carbon SQCs (IzSxIeIe and permutations).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5507" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5065" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5055" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5053" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5064" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5062" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5060" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5054" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5088" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5089" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5058" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5092" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYsNidRI0llRidGL0YyRjVGOC1GLDYjUSFGJ0Zjb0YrRi9GNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5091" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5094" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi/2), Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi/2), Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5096" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5095" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5097" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5066" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5607" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5594" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GWTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISIkIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5591" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GWTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISIkIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5605" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigjIiIkIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5602" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5593" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4x := c4(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHhHRigjIiIkIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5597" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5599" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5600" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5608" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5603" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5598" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4y := c4(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5601" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSShtZmVuY2VkR0YkNiQtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVElJnBpO0YnRlpGOUZkby1GLDYlUSJURidGL0YyRmRvLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctSShtZmVuY2VkR0YkNiQtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUYsNiVRJSZwaTtGJ0ZSRjlGXG8tRiw2JVEiVEYnRi9GMkZcby1GLDYlUSNXY0YnRi9GMkY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigtSSRjb3NHRiU2IywkKihJI1BpR0YmIiIiSSJUR0YoRjRJI1djR0YoRjQiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOUZRLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRlI2JFEiMUYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4ISIiRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOUZRLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRlI2JFEiMUYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4ISIiRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5581" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5562" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5564" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5560" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5563" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5582" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5565" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5570" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4x := c4(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5572" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5556" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5568" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5555" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5579" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5566" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5584" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5576" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5578" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5574" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4y := c4(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5577" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5567" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5575" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5561" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5557" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5571" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5569" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5583" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5580" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Hamiltonian_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output12" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic Small205" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="none" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="none" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="none" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="none" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output12" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L764">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L784">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L787">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L783">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L758">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L781">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L761">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L786">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L769">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L785">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L768">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L775">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L763">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L779">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L782">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L777">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L778">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L760">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L780">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L765">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L776">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L759">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L762">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L767">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L766">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Hamiltonian_AX constructs the Hamiltonian for an AX spin system in the spin-product basis that is also the eigen basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># This program generates the eigen values and eigen vectors for an AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L788">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># Don't use with(LinearAlgebra) because it breaks the direct() procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L789">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L59" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Define the hamiltonian matrix for an AX spin system in the spin-product basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L60" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">h := evalm(-Wc*direct(Iz,Ie) - Wh*direct(Ie,Iz) + Jch*direct(Iz,Iz));</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiaEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY4LUkkbXRyR0YkNiktSSRtdGRHRiQ2KC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdby1JJm1mcmFjR0YkNigtRiw2JVEjV2NGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnAvJSliZXZlbGxlZEdGPS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxvRl5vLUZgbzYoLUYsNiVRI1doRidGL0YyRmVvRmlvRlxwRl9wRmFwLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1GYG82KC1GLDYlUSRKY2hGJ0YvRjItRmZvNiRRIjRGJ0Y5RmlvRlxwRl9wRmFwRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhxLyUrZ3JvdXBhbGlnbkdGaHEvJShyb3dzcGFuR0ZbcC8lK2NvbHVtbnNwYW5HRltwLUZlbjYoLUZmbzYkUSIwRidGOUZmcUZpcUZbckZdckZfckZhckZhckZmcUZpcUZbci1GWDYpRmFyLUZlbjYoLUYjNilGaW5GX29GW3FGZnBGY3BGXnFGOUZmcUZpcUZbckZdckZfckZhckZhckZmcUZpcUZbci1GWDYpRmFyRmFyLUZlbjYoLUYjNihGX29GY3BGZnBGY3BGXnFGOUZmcUZpcUZbckZdckZfckZhckZmcUZpcUZbci1GWDYpRmFyRmFyRmFyLUZlbjYoLUYjNihGX29GW3FGZnBGW3FGXnFGOUZmcUZpcUZbckZdckZfckZmcUZpcUZbci8lJmFsaWduR1ElYXhpc0YnL0ZncVEpYmFzZWxpbmVGJy9GanFGXnAvRlxyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmR0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl91LyUmZnJhbWVHRl91LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZcdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5L0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXZGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJoR0YoS0knbWF0cml4R0YlNiM3JjcmLChJI1djR0YoIyEiIiIiI0kjV2hHRihGNUkkSmNoR0YoIyIiIiIiJSIiIUY9Rj03JkY9LChGNEY1RjgjRjtGN0Y5I0Y2RjxGPUY9NyZGPUY9LChGNEZARjhGNUY5RkFGPTcmRj1GPUY9LChGNEZARjhGQEY5RjpRKHBwcmludDBGKDcjPUYoNiQ7RjtGPEZKRVxbbDE2JEY7RjtGMzYkRjtGPEY9NiRGPEY3Rj02JEY3RjxGPTYkRjtGN0Y9NiRGOyIiJEY9NiRGN0Y7Rj02JEY3RjdGPzYkRjxGUkY9NiRGUkY3Rj02JEY3RlJGPTYkRlJGUkZDNiRGUkY8Rj02JEY8RjtGPTYkRjxGPEZFNiRGUkY7Rj0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L62" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L63" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Generate the eigen values and eigen vectors of the hamiltonian.  The eigen values are identical to the diagonal values of the spin-product hamiltonian because the eigen basis and the spin-product basis are identical due to no I+I- and I-I+ cross-terms.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L64" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenSystem := eigenvects(h);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSxlaWdlblN5c3RlbUdGKDYmNyUsKEkjV2NHRigjIiIiIiIjSSNXaEdGKCMhIiJGNEkkSmNoR0YoI0Y3IiIlRjM8I0tJJ3ZlY3RvckdGJTYjNyYiIiFGQEYzRkBRKHBwcmludDBGKDclLChGMUY2RjVGMkY4RjlGMzwjS0Y9NiM3JkZARjNGQEZAUShwcHJpbnQxRig3JSwoRjFGNkY1RjZGOCNGM0Y6RjM8I0tGPTYjNyZGM0ZARkBGQFEocHByaW50MkYoNyUsKEYxRjJGNUYyRjhGS0YzPCNLRj02IzcmRkBGQEZARjNRKHBwcmludDNGKDcmNyVGMEYzPCM9Rig2IztGM0Y6RVxbbCVGM0ZARjRGQCIiJEYzRjpGQDclRkNGMzwjPUYoRmZuRVxbbCVGM0ZARjRGM0ZpbkZARjpGQDclRkpGMzwjPUYoRmZuRVxbbCVGM0YzRjRGQEZpbkZARjpGQDclRlJGMzwjPUYoRmZuRVxbbCVGM0ZARjRGQEZpbkZARjpGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2L1EifkYnRi8vRjZGOkY4LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjw2L1EqJmNvbG9uZXE7RidGL0Y/RjhGQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0ZYRjstRiw2J1Elbm9wc0YnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KS1GaG42KC1GIzYpLUYsNidRLGVpZ2VuU3lzdGVtRidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZXhlY3V0YWJsZUdGQi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGP0Y4Ri9GP0Y4LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRi9GZm9GaG9GP0Y4Ri9GP0Y4LUY8Ni9RIjpGJ0YvRj9GOEZARkNGRUZHRklGS0ZNRldGWUZjb0YvRmZvRmhvRj9GOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2L1EifkYnRi8vRjZGOkY4LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjw2L1EqJmNvbG9uZXE7RidGL0Y/RjhGQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0ZYRjstRiw2J1Elbm9wc0YnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KS1GaG42KC1GIzYpLUYsNidRLGVpZ2VuU3lzdGVtRidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZXhlY3V0YWJsZUdGQi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGP0Y4Ri9GP0Y4LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRi9GZm9GaG9GP0Y4Ri9GP0Y4LUY8Ni9RIjpGJ0YvRj9GOEZARkNGRUZHRklGS0ZNRldGWUZjb0YvRmZvRmhvRj9GOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1306">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenSystem[i] od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNigtSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEjV2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjtRJ25vcm1hbEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZILyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRkEvJSZmZW5jZUdGTS8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GMTYoLUY0NiVRI1doRidGN0Y6Rj1GQ0ZGRklGS0ZOLUYxNigtRjQ2JVEkSmNoRidGN0Y6LUY+NiRRIjRGJ0ZBRkNGRkZJRktGQS1GTzYtUSIsRidGQUZSL0ZVRjlGVkZYRlpGZm5GaG4vRltvUSYwLjBlbUYnL0Zeb1EsMC4zMzMzMzMzZW1GJy1GPjYkRkVGQUZccC1GIzYmLUYjNigtRiw2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNiktSSRtdGRHRiQ2KC1GPjYkUSIwRidGQS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGanEvJStncm91cGFsaWduR0ZqcS8lKHJvd3NwYW5HRkUvJStjb2x1bW5zcGFuR0ZFRmJxLUZjcTYoRmRwRmhxRltyRl1yRl9yRmFyRmJxRmhxRltyRl1yLyUmYWxpZ25HUSVheGlzRicvRmlxUSliYXNlbGluZUYnL0ZcckZIL0ZeclEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjkvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zhcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdC8lJmZyYW1lR0ZcdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRk0vJS1lcXVhbGNvbHVtbnNHRk0vJS1kaXNwbGF5c3R5bGVHRk0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkFGQS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmJ1RkEvRmZ1UScmbGN1YjtGJy9GaXVRJyZyY3ViO0YnRl91RkFGQUZldUZodQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwoSSNXY0dGKCMiIiIiIiNJI1doR0YoIyEiIkYxSSRKY2hHRigjRjQiIiVGMDwjS0kndmVjdG9yR0YlNiM3JiIiIUY9RjBGPVEocHByaW50MEYoNyM3JUYtRjA8Iz1GKDYjO0YwRjdFXFtsJUYwRj1GMUY9IiIkRjBGN0Y9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtaUdGJDYlUSNXY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqbi8lKWJldmVsbGVkR0Y5LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRkw2KC1GTzYlUSNXaEYnRlJGVUZXRmVuRmhuRltvRl1vLUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRk82JVEkSmNoRidGUkZVLUZYNiRRIjRGJ0Y0RmVuRmhuRltvRl1vRjQtRjE2LVEiLEYnRjRGNy9GO0ZURjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSlEsMC4zMzMzMzMzZW1GJy1GWDYkRmduRjRGYnAtRiM2Ji1GIzYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYpLUkkbXRkR0YkNigtRlg2JFEiMEYnRjQvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmByLyUrZ3JvdXBhbGlnbkdGYHIvJShyb3dzcGFuR0Znbi8lK2NvbHVtbnNwYW5HRmduLUZpcTYoRmpwRl5yRmFyRmNyRmVyRmdyRmhxRmhxRl5yRmFyRmNyLyUmYWxpZ25HUSVheGlzRicvRl9yUSliYXNlbGluZUYnL0ZickZqbi9GZHJRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZULyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZ3MvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYnQvJSZmcmFtZUdGYnQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y5LyUtZXF1YWxjb2x1bW5zR0Y5LyUtZGlzcGxheXN0eWxlR0Y5LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl90LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y0RjQvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZodUY0L0ZcdlEnJmxjdWI7RicvRl92UScmcmN1YjtGJ0ZldUY0RjRGW3ZGXnY=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwoSSNXY0dGKCMhIiIiIiNJI1doR0YoIyIiIkYxSSRKY2hHRigjRjAiIiVGNDwjS0kndmVjdG9yR0YlNiM3JiIiIUY0Rj1GPVEocHByaW50MEYoNyM3JUYtRjQ8Iz1GKDYjO0Y0RjdFXFtsJUY0Rj1GMUY0IiIkRj1GN0Y9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtaUdGJDYlUSNXY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqbi8lKWJldmVsbGVkR0Y5LUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRk82JVEjV2hGJ0ZSRlVGV0ZlbkZobkZbb0Zdby1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRk82JVEkSmNoRidGUkZVLUZYNiRRIjRGJ0Y0RmVuRmhuRltvRl1vRjQtRjE2LVEiLEYnRjRGNy9GO0ZURjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSlEsMC4zMzMzMzMzZW1GJy1GWDYkRmduRjRGYnAtRiM2Ji1GIzYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYpLUkkbXRkR0YkNihGanAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl1yLyUrZ3JvdXBhbGlnbkdGXXIvJShyb3dzcGFuR0Znbi8lK2NvbHVtbnNwYW5HRmduLUZpcTYoLUZYNiRRIjBGJ0Y0RltyRl5yRmByRmJyRmRyRmZyRmZyRltyRl5yRmByLyUmYWxpZ25HUSVheGlzRicvRlxyUSliYXNlbGluZUYnL0ZfckZqbi9GYXJRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZULyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZ3MvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYnQvJSZmcmFtZUdGYnQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y5LyUtZXF1YWxjb2x1bW5zR0Y5LyUtZGlzcGxheXN0eWxlR0Y5LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl90LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y0RjQvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZodUY0L0ZcdlEnJmxjdWI7RicvRl92UScmcmN1YjtGJ0ZldUY0RjRGW3ZGXnY=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwoSSNXY0dGKCMhIiIiIiNJI1doR0YoRi9JJEpjaEdGKCMiIiIiIiVGNTwjS0kndmVjdG9yR0YlNiM3JkY1IiIhRjxGPFEocHByaW50MEYoNyM3JUYtRjU8Iz1GKDYjO0Y1RjZFXFtsJUY1RjVGMUY8IiIkRjxGNkY8</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNigtSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEjV2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjtRJ25vcm1hbEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZILyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVEnJnBsdXM7RidGQS8lJmZlbmNlR0ZNLyUqc2VwYXJhdG9yR0ZNLyUpc3RyZXRjaHlHRk0vJSpzeW1tZXRyaWNHRk0vJShsYXJnZW9wR0ZNLyUubW92YWJsZWxpbWl0c0dGTS8lJ2FjY2VudEdGTS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlxvLUYxNigtRjQ2JVEjV2hGJ0Y3RjpGPUZDRkZGSUZLRk4tRjE2KC1GNDYlUSRKY2hGJ0Y3RjotRj42JFEiNEYnRkFGQ0ZGRklGS0ZBLUZPNi1RIixGJ0ZBRlIvRlVGOUZWRlhGWkZmbkZobi9GW29RJjAuMGVtRicvRl5vUSwwLjMzMzMzMzNlbUYnLUY+NiRGRUZBRlxwLUYjNiYtRiM2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2KS1JJG10ZEdGJDYoLUY+NiRRIjBGJ0ZBLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZqcS8lK2dyb3VwYWxpZ25HRmpxLyUocm93c3BhbkdGRS8lK2NvbHVtbnNwYW5HRkVGYnFGYnEtRmNxNihGZHBGaHFGW3JGXXJGX3JGYXJGaHFGW3JGXXIvJSZhbGlnbkdRJWF4aXNGJy9GaXFRKWJhc2VsaW5lRicvRlxyRkgvRl5yUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGOS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmFzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlx0LyUmZnJhbWVHRlx0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGTS8lLWVxdWFsY29sdW1uc0dGTS8lLWRpc3BsYXlzdHlsZUdGTS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zpcy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGQUZBL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMV1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYnVGQS9GZnVRJyZsY3ViO0YnL0ZpdVEnJnJjdWI7RidGX3VGQUZBRmV1Rmh1">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwoSSNXY0dGKCMiIiIiIiNJI1doR0YoRi9JJEpjaEdGKCNGMCIiJUYwPCNLSSd2ZWN0b3JHRiU2IzcmIiIhRjtGO0YwUShwcHJpbnQwRig3IzclRi1GMDwjPUYoNiM7RjBGNUVcW2wlRjBGO0YxRjsiIiRGO0Y1RjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L66" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Hamiltonian_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="0" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="_pstyle6" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="_cstyle3" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle6" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle5" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Footer left-content="" center-content="" right-content="&amp;[Page]" left-image-scale-width="100" center-image-scale-width="100" right-image-scale-width="100" left-image-scale-height="100" center-image-scale-height="100" right-image-scale-height="100" date-format="2" selected-index="0" first-number="1" first-numbered-page="1"/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2013, 2015, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L661">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L664">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L663">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L666">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L665">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L668">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L667">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L670">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L675">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L673">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L677">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L674">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L679">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L676">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L680">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L678">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L684">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L682">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L686">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L683">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L688">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L685">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L689">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L687">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L693">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L691">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L1200">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Hamiltonian_AX2 constructs the Hamiltonian for an AX2 spin system in the spin-product basis, finds the eigen values and eigen vectors of that Hamiltonian, and verifies that the eigen vectors diagonalize that Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1199">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L301">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># Don't use with(LinearAlgebra) because it breaks the direct() procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUStNb25vc3BhY2VkRicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L303">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L300">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L302">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># Assume that all variables &gt; 0 to help with sabsolute values, and don't mark these assumptions with a tilde.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14">assume(Wc&gt;0, Wh&gt;0, Jch&gt;0, Jhh&gt;0, Wh&gt;Wc):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">interface(showassumed=0):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L306">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L304">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L309">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L307">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L13">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">C:=array(1 .. m*o,1 .. n*p);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L15">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L17">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L19">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L21">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L23">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L25">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L27">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L29">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L31">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L33">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L35">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L37">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L39">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L41">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L43">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L45">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1178">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following is a zero matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1179">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1176">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Io := matrix([[0,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1177">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L47">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L49">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L51">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L53">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L55">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L57">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">D := evalm(&amp;*(localA,localB,localC));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">for i to m do for j to n do D[i,j] := simplify(radnormal(D[i,j])) od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L298">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"><Font size="14"># The following procedure catenates a tensor with two eigenvectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L525">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L526">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">ten := proc(A,B,C)</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14">simplify(radnormal(multiply(multiply(A,B),C)))</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L528">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L59">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14"># -------------------- End of spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L60">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L61">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Monospaced"># Define the Hamiltonian matrix for an AX2 spin system in the spin-product basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L62">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L63">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Monospaced">h := evalm(-Wc*direct(Iz,Ie,Ie) - Wh*direct(Ie,Iz,Ie) - Wh*direct(Ie,Ie,Iz) + Jch*direct(Iz,Iz,Ie) + Jch*direct(Iz,Ie,Iz) + Jhh*(direct(Ie,Iz,Iz) + 1/2*(direct(Ie,Ip,In) + direct(Ie,In,Ip))));</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJoR0YoS0knbWF0cml4R0YlNiM3KjcqLCpJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjISIiIiIjSSRXaHxpckc2Iy9GN0ktX240NTkyODM1MzYwR0YoRjpJJUpjaHxpckc2Iy9GN0ktX240NTkyODM0MjcyR0YoIyIiIkY7SSVKaGh8aXJHNiMvRjdJLV9uNDU5MjgzNDYyNEdGKCNGRSIiJSIiIUZMRkxGTEZMRkxGTDcqRkwsJkY0RjlGRiNGOkZLLCRGRkZERkxGTEZMRkxGTDcqRkxGUEZORkxGTEZMRkxGTDcqRkxGTEZMLCpGNEY5RjxGRUZARjlGRkZKRkxGTEZMRkw3KkZMRkxGTEZMLCpGNEZERjxGOkZARjlGRkZKRkxGTEZMNypGTEZMRkxGTEZMLCZGNEZERkZGT0ZQRkw3KkZMRkxGTEZMRkxGUEZXRkw3KkZMRkxGTEZMRkxGTEZMLCpGNEZERjxGRUZARkRGRkZKUShwcHJpbnQwRig3Iz1GKDYkO0ZFIiIpRmluRVxbbFtvNiRGam5Gam5GWjYkIiInRjtGTDYkRmpuIiIkRkw2JEZgb0Y7RlA2JEZgbyIiKEZMNiRGXm8iIiZGTDYkRkVGXm9GTDYkRmNvRmpuRkw2JEZjb0Y7Rkw2JEZgb0ZLRkw2JEZFRmBvRkw2JEZqbkZlb0ZMNiRGY29GYG9GTDYkRjtGS0ZMNiRGO0Zeb0ZMNiRGO0Zjb0ZMNiRGZW9GS0ZMNiRGZW9GZW9GVTYkRmpuRjtGTDYkRktGS0ZTNiRGO0Zgb0ZQNiRGY29GY29GVzYkRmNvRl5vRlA2JEZgb0Zgb0ZONiRGO0Y7Rk42JEZeb0ZLRkw2JEZlb0ZqbkZMNiRGRUZjb0ZMNiRGS0Zeb0ZMNiRGS0Zjb0ZMNiRGO0ZFRkw2JEZlb0Y7Rkw2JEZlb0Zgb0ZMNiRGO0ZqbkZMNiRGYG9GZW9GTDYkRkVGO0ZMNiRGO0Zlb0ZMNiRGZW9GXm9GTDYkRmpuRktGTDYkRktGRUZMNiRGYG9Gam5GTDYkRmpuRmNvRkw2JEZjb0ZFRkw2JEZeb0Zeb0ZXNiRGXm9GY29GUDYkRkVGZW9GTDYkRktGam5GTDYkRl5vRkVGTDYkRl5vRmBvRkw2JEZgb0Zeb0ZMNiRGRUZqbkZMNiRGZW9GY29GTDYkRmpuRl5vRkw2JEZLRmVvRkw2JEZLRmBvRkw2JEZlb0ZFRkw2JEZeb0ZqbkZMNiRGam5GRUZMNiRGRUZLRkw2JEZjb0ZLRkw2JEZgb0ZFRkw2JEZFRkVGMzYkRmNvRmVvRkw2JEZLRjtGTA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L64">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L65">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Monospaced"># Generate the eigen values and eigen vectors of the Hamiltonian.  The eigenvects() function returns a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L66">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L67">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Monospaced" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Monospaced">eigenSystem := eigenvects(h);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEsZWlnZW5TeXN0ZW1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNistRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWi1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tRiw2JVEkSmhoRidGL0YyRjktRlxvNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GZ242KC1GLDYlUSNXY0YnRi9GMi1GXG82JFEiMkYnRjlGW3BGXnBGYXBGY3BGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmJvL0ZOUSwwLjMzMzMzMzNlbUYnLUZcbzYkRl1wRjlGYHEtRlA2Ji1GUDYoLUYjNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRlxvNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zccy8lK2dyb3VwYWxpZ25HRlxzLyUocm93c3BhbkdGXXAvJStjb2x1bW5zcGFuR0ZdcC1GZXI2KC1GXG82JFErJnVtaW51czA7MUYnRjlGanJGXXNGX3NGYXNGY3MtRmVyNihGZnFGanJGXXNGX3NGYXNGY3NGZHJGZHJGZHJGZHJGZHJGanJGXXNGX3MvJSZhbGlnbkdRJWF4aXNGJy9GW3NRKWJhc2VsaW5lRicvRl5zRmBwL0Zgc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZodC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZjdS8lJmZyYW1lR0ZjdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrYmFja2dyb3VuZEdRLlsyNTUsMjU1LDI1NV1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl53RjkvRmJ3UScmbGN1YjtGJy9GZXdRJyZyY3ViO0YnRmZ2Rml2Rlx3RjlGOUZhd0Zkdy1GNjYtUSgmY29tbWE7RidGOUY7RmNxRkBGQkZERkZGSEZib0ZkcS1GUDYmLUYjNistRiM2JkZocC1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GZ242KEZlb0Zob0ZbcEZecEZhcEZjcEY5RmBxRmZxRmBxLUZQNiYtRlA2KC1GIzYnLUZfcjY1LUZicjYtRmRyRmRyRmRyRmRyRmRyRmpzRmpzRmRyRmpyRl1zRl9zRlx0Rl90RmF0RmJ0RmR0RmZ0Rml0Rlt1Rl51RmF1RmR1RmZ1Rmh1Rlt2Rl12Rl92RmF2RmR2RmZ2Rml2Rlx3RjlGOUZed0Zhd0Zkd0Zed0Y5Rmd3Rml3RmZ2Rml2Rlx3RjlGOUZhd0Zkd0ZbeC1GUDYmLUYjNistRiM2KkZocEZkeC1GLDYlUSNXaEYnRi9GMkZkeC1GZ242KC1GLDYlUSRKY2hGJ0YvRjJGXXFGW3BGXnBGYXBGY3BGZHhGZ3hGOUZgcUZmcUZgcS1GUDYmLUZQNigtRiM2Jy1GX3I2NS1GYnI2LUZkckZkckZkckZkckZkckZkckZkckZqc0ZqckZdc0Zfc0ZcdEZfdEZhdEZidEZkdEZmdEZpdEZbdUZedUZhdUZkdUZmdUZodUZbdkZddkZfdkZhdkZkdkZmdkZpdkZcd0Y5RjlGXndGYXdGZHdGXndGOUZnd0Zpd0ZmdkZpdkZcd0Y5RjlGYXdGZHdGW3gtRlA2Ji1GIzYrLUYjNidGVkZmbkZkeEZocEY5RmBxRmZxRmBxLUZQNiYtRlA2KC1GIzYnLUZfcjY1LUZicjYtRmRyRmRyRmRyRmRyRmRyRmVzRmpzRmRyRmpyRl1zRl9zRlx0Rl90RmF0RmJ0RmR0RmZ0Rml0Rlt1Rl51RmF1RmR1RmZ1Rmh1Rlt2Rl12Rl92RmF2RmR2RmZ2Rml2Rlx3RjlGOUZed0Zhd0Zkd0Zed0Y5Rmd3Rml3RmZ2Rml2Rlx3RjlGOUZhd0Zkd0ZbeC1GUDYmLUYjNistRiM2K0ZWRmhwRmR4Rml5RmVwRlx6RmR4Rmd4RjlGYHFGZnFGYHEtRlA2Ji1GUDYoLUYjNictRl9yNjUtRmJyNi1GZHJGZHJGZHJGanNGZHJGZHJGZHJGZHJGanJGXXNGX3NGXHRGX3RGYXRGYnRGZHRGZnRGaXRGW3VGXnVGYXVGZHVGZnVGaHVGW3ZGXXZGX3ZGYXZGZHZGZnZGaXZGXHdGOUY5Rl53RmF3RmR3Rl53RjlGZ3dGaXdGZnZGaXZGXHdGOUY5RmF3RmR3Rlt4LUZQNiYtRiM2Ky1GIzYqRmhwRmVwRml5RmVwRlx6RmR4Rmd4RjlGYHFGZnFGYHEtRlA2Ji1GUDYoLUYjNictRl9yNjUtRmJyNi1GZHJGZHJGZHJGZHJGanNGZHJGZHJGZHJGanJGXXNGX3NGXHRGX3RGYXRGYnRGZHRGZnRGaXRGW3VGXnVGYXVGZHVGZnVGaHVGW3ZGXXZGX3ZGYXZGZHZGZnZGaXZGXHdGOUY5Rl53RmF3RmR3Rl53RjlGZ3dGaXdGZnZGaXZGXHdGOUY5RmF3RmR3Rlt4LUZQNiYtRiM2Ky1GIzYrRlZGaHBGZXBGaXlGZHhGXHpGZHhGZ3hGOUZgcUZmcUZgcS1GUDYmLUZQNigtRiM2Jy1GX3I2NS1GYnI2LUZqc0ZkckZkckZkckZkckZkckZkckZkckZqckZdc0Zfc0ZcdEZfdEZhdEZidEZkdEZmdEZpdEZbdUZedUZhdUZkdUZmdUZodUZbdkZddkZfdkZhdkZkdkZmdkZpdkZcd0Y5RjlGXndGYXdGZHdGXndGOUZnd0Zpd0ZmdkZpdkZcd0Y5RjlGYXdGZHdGW3gtRlA2Ji1GIzYrLUYjNidGVkZocEZkeEZneEY5RmBxRmZxRmBxLUZQNiYtRlA2KC1GIzYnLUZfcjY1LUZicjYtRmRyRmpzRmpzRmRyRmRyRmRyRmRyRmRyRmpyRl1zRl9zRlx0Rl90RmF0RmJ0RmR0RmZ0Rml0Rlt1Rl51RmF1RmR1RmZ1Rmh1Rlt2Rl12Rl92RmF2RmR2RmZ2Rml2Rlx3RjlGOUZed0Zhd0Zkd0Zed0Y5Rmd3Rml3RmZ2Rml2Rlx3RjlGOUZhd0Zkd0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSxlaWdlblN5c3RlbUdGKDYqNyUsJkklSmhofGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ2MjRHRigjISIkIiIlSSRXY3xpckc2Iy9GNEktX240NTkyODM0OTc2R0YoIyEiIiIiIyIiIjwjS0kndmVjdG9yR0YlNiM3KiIiIUY+RkBGRkZGRkZGRkZGUShwcHJpbnQwRig3JSwmRjkjRkBGP0YxI0ZARjhGQDwjS0ZDNiM3KkZGRkZGRkZGRkZGQEZARkZRKHBwcmludDFGKDclLCpGOUZKSSRXaHxpckc2Iy9GNEktX240NTkyODM1MzYwR0YoRkBJJUpjaHxpckc2Iy9GNEktX240NTkyODM0MjcyR0YoRkpGMUZLRkA8I0tGQzYjNypGRkZGRkZGRkZGRkZGRkZAUShwcHJpbnQyRig3JSwmRjFGNkY5RkpGQDwjS0ZDNiM3KkZGRkZGRkZGRkZGPkZARkZRKHBwcmludDNGKDclLCpGOUY9RlNGQEZXRj1GMUZLRkA8I0tGQzYjNypGRkZGRkZGQEZGRkZGRkZGUShwcHJpbnQ0Rig3JSwqRjlGSkZTRj5GV0Y9RjFGS0ZAPCNLRkM2IzcqRkZGRkZGRkZGQEZGRkZGRlEocHByaW50NUYoNyUsKkY5Rj1GU0Y+RldGSkYxRktGQDwjS0ZDNiM3KkZARkZGRkZGRkZGRkZGRkZRKHBwcmludDZGKDclLCZGOUY9RjFGS0ZAPCNLRkM2IzcqRkZGQEZARkZGRkZGRkZGRlEocHByaW50N0YoNyo3JUYwRkA8Iz1GKDYjO0ZAIiIpRVxbbClGQEZGRj9GPiIiJEZARjhGRiIiJkZGIiInRkYiIihGRkZjcUZGNyVGSUZAPCM9RihGYXFFXFtsKUZARkZGP0ZGRmVxRkZGOEZGRmZxRkZGZ3FGQEZocUZARmNxRkY3JUZSRkA8Iz1GKEZhcUVcW2wpRkBGRkY/RkZGZXFGRkY4RkZGZnFGRkZncUZGRmhxRkZGY3FGQDclRltvRkA8Iz1GKEZhcUVcW2wpRkBGRkY/RkZGZXFGRkY4RkZGZnFGRkZncUY+RmhxRkBGY3FGRjclRmJvRkA8Iz1GKEZhcUVcW2wpRkBGRkY/RkZGZXFGRkY4RkBGZnFGRkZncUZGRmhxRkZGY3FGRjclRmlvRkA8Iz1GKEZhcUVcW2wpRkBGRkY/RkZGZXFGRkY4RkZGZnFGQEZncUZGRmhxRkZGY3FGRjclRmBwRkA8Iz1GKEZhcUVcW2wpRkBGQEY/RkZGZXFGRkY4RkZGZnFGRkZncUZGRmhxRkZGY3FGRjclRmdwRkA8Iz1GKEZhcUVcW2wpRkBGRkY/RkBGZXFGQEY4RkZGZnFGRkZncUZGRmhxRkZGY3FGRg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L68">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1411" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L531">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"><Font size="14">eigenSystem :=
[-(1/2)*Wc-Wh+(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 1, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[-(1/2)*Wc-(3/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = -1, (3) = 1, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[-(1/2)*Wc+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 1, (3) = 1, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[-(1/2)*Wc+Wh-(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 1, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[(1/2)*Wc-Wh-(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 1, (6) = 0, (7) = 0, (8) = 0})}],
[(1/2)*Wc+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = 1, (7) = 1, (8) = 0})}],
[(1/2)*Wc-(3/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = -1, (7) = 1, (8) = 0})}],
[(1/2)*Wc+Wh+(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 1})}];</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSxlaWdlblN5c3RlbUdGKDYqNyUsKkkkV2N8aXJHNiMvSSdfbG9jYWxHRiZJLV9uNDU5MjgzNDk3NkdGKCMhIiIiIiNJJFdofGlyRzYjL0Y0SS1fbjQ1OTI4MzUzNjBHRihGN0klSmNofGlyRzYjL0Y0SS1fbjQ1OTI4MzQyNzJHRigjIiIiRjhJJUpoaHxpckc2Iy9GNEktX240NTkyODM0NjI0R0YoI0ZCIiIlRkI8Iy1JJ1JUQUJMRUdGKDYlIjVreDxYQDopWyQqbyQtSSdWRUNUT1JHRig2IzcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRlM2I1EiMEYoRllGWUZZRllGWUZZJkknVmVjdG9yR0YlNiNJJHJvd0dGKDclLCZGQyMhIiRGSEYxRjZGQjwjLUZLNiUiNSUpeTxYQDopWyQqbyQtRk82IzcqRlktRlM2I1ErJnVtaW51czA7MUYoRlJGWUZZRllGWUZZRmZuNyUsJkYxRjZGQ0ZHRkI8Iy1GSzYlIjUvIXleOV8iKVskKm8kLUZPNiM3KkZZRlJGUkZZRllGWUZZRllGZm43JSwqRjFGNkY5RkJGPUY2RkNGR0ZCPCMtRks2JSI1QyJ5XjlfIilbJCpvJC1GTzYjNypGWUZZRllGUkZZRllGWUZZRmZuNyUsKkYxRkFGOUY3Rj1GNkZDRkdGQjwjLUZLNiUiNVcjeV45XyIpWyQqbyQtRk82IzcqRllGWUZZRllGUkZZRllGWUZmbjclLCZGMUZBRkNGR0ZCPCMtRks2JSI1ayR5XjlfIilbJCpvJC1GTzYjNypGWUZZRllGWUZZRlJGUkZZRmZuNyUsJkZDRlxvRjFGQUZCPCMtRks2JSI1JVt5XjlfIilbJCpvJC1GTzYjNypGWUZZRllGWUZZRmVvRlJGWUZmbjclLCpGMUZBRjlGQkY9RkFGQ0ZHRkI8Iy1GSzYlIjVHLzxYQDopWyQqbyQtRk82IzcqRllGWUZZRllGWUZZRllGUkZmbjcqNyVGMEZCPCMtRmZuNiMvSSQlaWRHRihGTTclRltvRkI8Iy1GZm42Iy9GZHNGYW83JUZpb0ZCPCMtRmZuNiMvRmRzRl1wNyVGYnBGQjwjLUZmbjYjL0Zkc0ZmcDclRltxRkI8Iy1GZm42Iy9GZHNGX3E3JUZkcUZCPCMtRmZuNiMvRmRzRmhxNyVGXXJGQjwjLUZmbjYjL0Zkc0ZhcjclRmZyRkI8Iy1GZm42Iy9GZHNGanI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L529">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZlbjYoLUYjNigtRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJSVib2xkR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Zob0YvRjVGOC1GOzYvUSI7RidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZMRlZGYG9GL0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RmVvRmhv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZlbjYoLUYjNigtRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJSVib2xkR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Zob0YvRjVGOC1GOzYvUSI7RidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZMRlZGYG9GL0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RmVvRmhv</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI4RidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJuR0YoIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvLyUlYm9sZEdGOS9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYnUSJpRidGL0ZOLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSJuRidGL0ZORlZGWUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSxlaWdlblN5c3RlbUYnRi9GTkZWRlktSShtZmVuY2VkR0YkNigtRiM2KUZSLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjVGL0YyRjUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi9RIjtGJ0YvRk5GUEY3L0Y7RlhGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGZm9GL0Zpb0ZccEYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvLyUlYm9sZEdGOS9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYnUSJpRidGL0ZOLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSJuRidGL0ZORlZGWUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSxlaWdlblN5c3RlbUYnRi9GTkZWRlktSShtZmVuY2VkR0YkNigtRiM2KUZSLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjVGL0YyRjUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi9RIjtGJ0YvRk5GUEY3L0Y7RlhGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGZm9GL0Zpb0ZccEYyRjU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRXY3xpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0OTc2R0YoIyEiIiIiI0kkV2h8aXJHNiMvRjFJLV9uNDU5MjgzNTM2MEdGKEY0SSVKY2h8aXJHNiMvRjFJLV9uNDU5MjgzNDI3MkdGKCMiIiJGNUklSmhofGlyRzYjL0YxSS1fbjQ1OTI4MzQ2MjRHRigjRj8iIiVGPzwjLUknUlRBQkxFR0YoNiUiNWt4PFhAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1GUDYjUSIwRihGVkZWRlZGVkZWRlYmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyM3JUYtRj88Iy1GWTYjL0kkJWlkR0YoRko=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwmSSVKaGh8aXJHNiMvSSdfbG9jYWxHRiZJLV9uNDU5MjgzNDYyNEdGKCMhIiQiIiVJJFdjfGlyRzYjL0YxSS1fbjQ1OTI4MzQ5NzZHRigjISIiIiIjIiIiPCMtSSdSVEFCTEVHRig2JSI1JSl5PFhAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1GSDYjUSsmdW1pbnVzMDsxRigtRkg2I1EiMUYoRkdGR0ZHRkdGRyZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GPTwjLUZUNiMvSSQlaWRHRihGQg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNistRi82Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZLLUkmbWZyYWNHRiQ2KC1JI21pR0YkNiVRI1djRicvJSdpdGFsaWNHUSV0cnVlRicvRjhRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjcvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1vLyUpYmV2ZWxsZWRHRjwtRjQ2LVEnJnBsdXM7RidGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1GTzYoLUZSNiVRJEpoaEYnRlVGWC1GZW42JFEiNEYnRjdGaG5GW29GXm9GYG9GNy1GNDYtUSIsRidGN0Y6L0Y+RldGP0ZBRkNGRUZHL0ZKUSYwLjBlbUYnL0ZNUSwwLjMzMzMzMzNlbUYnLUZlbjYkRmpuRjdGXXAtRiw2Ji1GLDYoLUYvNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRmVuNiRRIjBGJ0Y3LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zbci8lK2dyb3VwYWxpZ25HRltyLyUocm93c3BhbkdGam4vJStjb2x1bW5zcGFuR0Zqbi1GZHE2KEZlcEZpcUZcckZeckZgckZickZkckZjcUZjcUZjcUZjcUZjcUZpcUZcckZeci8lJmFsaWduR1ElYXhpc0YnL0ZqcVEpYmFzZWxpbmVGJy9GXXJGXW8vRl9yUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGVy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl10LyUmZnJhbWVHRl10LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPC8lLWVxdWFsY29sdW1uc0dGPC8lLWRpc3BsYXlzdHlsZUdGPC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zqcy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRjxGN0Y3L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmh1RjcvRlx2UScmbGN1YjtGJy9GX3ZRJyZyY3ViO0YnRmB1RmN1RmZ1RjdGN0ZbdkZedi1GLDYmLUYvNistRi82J0YzLUYvNiktRk82KEZlcEZaRmhuRltvRl5vRmBvLUY0Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y3RjpGPUY/RkFGQ0ZFRkdGYXAvRk1GYnAtRi82JEZRRjdGYHVGY3VGZnVGNy1GNDYtUSIrRidGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1GLzYpLUZPNihGZXBGam9GaG5GW29GXm9GYG9GX3ctRi82JEZnb0Y3RmB1RmN1RmZ1RjdGN0ZdcEZlcEZdcC1GLDYmLUYvNictRiw2KS1GLzYnLUZecTY1LUZhcTYtLUZkcTYoLUZlbjYnRmhxRmB1RmN1RmZ1RjdGaXFGXHJGXnJGYHJGYnItRmRxNigtRmVuNidGam5GYHVGY3VGZnVGN0ZpcUZcckZeckZgckZickZeeUZqeEZqeEZqeEZqeEZqeEZpcUZcckZeckZmckZpci9GXXJGXXVGXHNGXnNGYHNGY3NGZXNGaHNGW3RGXnRGYHRGYnRGZXRGZ3RGaXRGW3VGXnVGYHVGY3VGZnVGN0ZgdUZjdUZmdUY3L0ZcdlEiW0YnL0ZfdlEiXUYnRmB1RmN1RmZ1RjdGNy9GXHZRInxmckYnL0ZfdlEifGhyRidGYHVGY3VGZnVGN0Y3RmN5RmV5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwmSSRXY3xpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0OTc2R0YoIyEiIiIiI0klSmhofGlyRzYjL0YxSS1fbjQ1OTI4MzQ2MjRHRigjIiIiIiIlRjs8Iy1JJ1JUQUJMRUdGKDYlIjUvIXleOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUZHNiNRIjFGKEZNRkZGRkZGRkZGRiZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GOzwjLUZQNiMvSSQlaWRHRihGQQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRXY3xpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0OTc2R0YoIyEiIiIiI0kkV2h8aXJHNiMvRjFJLV9uNDU5MjgzNTM2MEdGKCIiIkklSmNofGlyRzYjL0YxSS1fbjQ1OTI4MzQyNzJHRihGM0klSmhofGlyRzYjL0YxSS1fbjQ1OTI4MzQ2MjRHRigjRjoiIiVGOjwjLUknUlRBQkxFR0YoNiUiNUMieV45XyIpWyQqbyQtSSdWRUNUT1JHRig2IzcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGTkZOLUZPNiNRIjFGKEZORk5GTkZOJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUY6PCMtRlg2Iy9JJCVpZEdGKEZJ</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRXY3xpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0OTc2R0YoIyIiIiIiI0kkV2h8aXJHNiMvRjFJLV9uNDU5MjgzNTM2MEdGKCEiIkklSmNofGlyRzYjL0YxSS1fbjQ1OTI4MzQyNzJHRigjRjpGNUklSmhofGlyRzYjL0YxSS1fbjQ1OTI4MzQ2MjRHRigjRjQiIiVGNDwjLUknUlRBQkxFR0YoNiUiNVcjeV45XyIpWyQqbyQtSSdWRUNUT1JHRig2IzcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGT0ZPRk8tRlA2I1EiMUYoRk9GT0ZPJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUY0PCMtRlk2Iy9JJCVpZEdGKEZK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwmSSRXY3xpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0OTc2R0YoIyIiIiIiI0klSmhofGlyRzYjL0YxSS1fbjQ1OTI4MzQ2MjRHRigjRjQiIiVGNDwjLUknUlRBQkxFR0YoNiUiNWskeV45XyIpWyQqbyQtSSdWRUNUT1JHRig2IzcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGRUZFRkVGRS1GRjYjUSIxRihGTEZFJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUY0PCMtRk82Iy9JJCVpZEdGKEZA</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwmSSVKaGh8aXJHNiMvSSdfbG9jYWxHRiZJLV9uNDU5MjgzNDYyNEdGKCMhIiQiIiVJJFdjfGlyRzYjL0YxSS1fbjQ1OTI4MzQ5NzZHRigjIiIiIiIjRjs8Iy1JJ1JUQUJMRUdGKDYlIjUlW3leOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkZGRkZGRkYtRkc2I1ErJnVtaW51czA7MUYoLUZHNiNRIjFGKEZGJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUY7PCMtRlM2Iy9JJCVpZEdGKEZB</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRXY3xpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0OTc2R0YoIyIiIiIiI0kkV2h8aXJHNiMvRjFJLV9uNDU5MjgzNTM2MEdGKEY0SSVKY2h8aXJHNiMvRjFJLV9uNDU5MjgzNDI3MkdGKEYzSSVKaGh8aXJHNiMvRjFJLV9uNDU5MjgzNDYyNEdGKCNGNCIiJUY0PCMtSSdSVEFCTEVHRig2JSI1Ry88WEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRk1GTUZNRk1GTUZNLUZONiNRIjFGKCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GNDwjLUZXNiMvSSQlaWRHRihGSA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjcvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1391">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5"><Font size="14" executable="false"># Create the transformation matrix to map from the spin-product basis to the eigen basis. Each column of the transformation matrix contains one eigen vector.  The eigen vectors form the columns, not the rows, of the transformation matrix. Note that normalized eigen vectors are  not required for the transformation.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EicUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNidRJ01hdHJpeEYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJuRidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl9vRi9GYm9GZW9GNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EicUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNidRJ01hdHJpeEYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJuRidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl9vRi9GYm9GZW9GNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNidRImlGJ0YvLyUnaXRhbGljR0Y5RjJGNUZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GTzYnUSJuRidGL0ZSRjJGNUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRk82J1EiakYnRi9GUkYyRjVGS0ZURktGV0ZLRlpGSy1GTzYnUSJxRidGL0ZSRjJGNS1JKG1mZW5jZWRHRiQ2KC1GIzYrRmduLUYsNi9RIixGJ0YvRjJGNUY3L0Y7USV0cnVlRidGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGTi8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1Ri9GMkY1LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi9RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGW3EtRk82J1Ejb3BGJ0YvRlJGMkY1LUZebzYmLUYjNistRk82J1EsZWlnZW5TeXN0ZW1GJ0YvRlJGMkY1LUZebzYoLUYjNilGTkZpb0YvRlxwRl9wRjJGNUYvRjJGNUZhcEZkcC1GXm82KC1GIzYpLUkjbW5HRiQ2JlEiM0YnRi9GMkY1RmlvRi9GXHBGX3BGMkY1Ri9GMkY1RmFwRmRwRmlvRi9GXHBGX3BGMkY1Ri9GMkY1LUZebzYoLUYjNilGZ25GaW9GL0ZccEZfcEYyRjVGL0YyRjVGYXBGZHBGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGZ3ItRiw2L1EiO0YnRi9GMkY1RjdGZW9GPEY+RkBGQkZERkZGXHFGaW9GL0ZccEZfcEYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNidRImlGJ0YvLyUnaXRhbGljR0Y5RjJGNUZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GTzYnUSJuRidGL0ZSRjJGNUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRk82J1EiakYnRi9GUkYyRjVGS0ZURktGV0ZLRlpGSy1GTzYnUSJxRidGL0ZSRjJGNS1JKG1mZW5jZWRHRiQ2KC1GIzYrRmduLUYsNi9RIixGJ0YvRjJGNUY3L0Y7USV0cnVlRidGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGTi8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1Ri9GMkY1LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi9RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGW3EtRk82J1Ejb3BGJ0YvRlJGMkY1LUZebzYmLUYjNistRk82J1EsZWlnZW5TeXN0ZW1GJ0YvRlJGMkY1LUZebzYoLUYjNilGTkZpb0YvRlxwRl9wRjJGNUYvRjJGNUZhcEZkcC1GXm82KC1GIzYpLUkjbW5HRiQ2JlEiM0YnRi9GMkY1RmlvRi9GXHBGX3BGMkY1Ri9GMkY1RmFwRmRwRmlvRi9GXHBGX3BGMkY1Ri9GMkY1LUZebzYoLUYjNilGZ25GaW9GL0ZccEZfcEYyRjVGL0YyRjVGYXBGZHBGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGZ3ItRiw2L1EiO0YnRi9GMkY1RjdGZW9GPEY+RkBGQkZERkZGXHFGaW9GL0ZccEZfcEYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1406">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1389">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Verify that the transformation matrix diagonalizes the spin-product-basis hamiltonian matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EmZXZhbG1GJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNidRJHNpbUYnRi9GMkY1RjgtRjs2Ji1GIzYuLUYsNidRKGludmVyc2VGJ0YvRjJGNUY4LUY7NiYtRiM2KS1GLDYnUSJxRidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUkjbW9HRiQ2L1EiLEYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2J1EiaEYnRi9GMkY1RjhGWEZNRlBGL0ZTRlZGNUY4Ri9GNUY4RlBGL0ZTRlZGNUY4Ri9GNUY4LUZZNi9RIjtGJ0YvRjVGOEZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMjc3Nzc3OGVtRidGUEYvRlNGVkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EmZXZhbG1GJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNidRJHNpbUYnRi9GMkY1RjgtRjs2Ji1GIzYuLUYsNidRKGludmVyc2VGJ0YvRjJGNUY4LUY7NiYtRiM2KS1GLDYnUSJxRidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUkjbW9HRiQ2L1EiLEYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2J1EiaEYnRi9GMkY1RjhGWEZNRlBGL0ZTRlZGNUY4Ri9GNUY4RlBGL0ZTRlZGNUY4Ri9GNUY4LUZZNi9RIjtGJ0YvRjVGOEZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMjc3Nzc3OGVtRidGUEYvRlNGVkY1Rjg=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyosKkkkV2N8aXJHNiMvSSdfbG9jYWxHRiZJLV9uNDU5MjgzNDk3NkdGKCMhIiIiIiNJJFdofGlyRzYjL0Y1SS1fbjQ1OTI4MzUzNjBHRihGOEklSmNofGlyRzYjL0Y1SS1fbjQ1OTI4MzQyNzJHRigjIiIiRjlJJUpoaHxpckc2Iy9GNUktX240NTkyODM0NjI0R0YoI0ZDIiIlIiIhRkpGSkZKRkpGSkZKNypGSiwmRkQjISIkRklGMkY3RkpGSkZKRkpGSkZKNypGSkZKLCZGMkY3RkRGSEZKRkpGSkZKRko3KkZKRkpGSiwqRjJGN0Y6RkNGPkY3RkRGSEZKRkpGSkZKNypGSkZKRkpGSiwqRjJGQkY6RjhGPkY3RkRGSEZKRkpGSjcqRkpGSkZKRkpGSiwmRjJGQkZERkhGSkZKNypGSkZKRkpGSkZKRkosJkZERk1GMkZCRko3KkZKRkpGSkZKRkpGSkZKLCpGMkZCRjpGQ0Y+RkJGREZIUShwcHJpbnQwRig3Iz1GKDYkO0ZDIiIpRmluRVxbbFtvNiRGam5Gam5GWjYkIiInRjlGSjYkRmpuIiIkRko2JEZgb0Y5Rko2JEZgbyIiKEZKNiRGXm8iIiZGSjYkRkNGXm9GSjYkRmNvRmpuRko2JEZjb0Y5Rko2JEZgb0ZJRko2JEZDRmBvRko2JEZqbkZlb0ZKNiRGY29GYG9GSjYkRjlGSUZKNiRGOUZeb0ZKNiRGOUZjb0ZKNiRGZW9GSUZKNiRGZW9GZW9GVDYkRmpuRjlGSjYkRklGSUZSNiRGOUZgb0ZKNiRGY29GY29GWDYkRmNvRl5vRko2JEZgb0Zgb0ZQNiRGOUY5Rkw2JEZeb0ZJRko2JEZlb0ZqbkZKNiRGQ0Zjb0ZKNiRGSUZeb0ZKNiRGSUZjb0ZKNiRGOUZDRko2JEZlb0Y5Rko2JEZlb0Zgb0ZKNiRGOUZqbkZKNiRGYG9GZW9GSjYkRkNGOUZKNiRGOUZlb0ZKNiRGZW9GXm9GSjYkRmpuRklGSjYkRklGQ0ZKNiRGYG9Gam5GSjYkRmpuRmNvRko2JEZjb0ZDRko2JEZeb0Zeb0ZWNiRGXm9GY29GSjYkRkNGZW9GSjYkRklGam5GSjYkRl5vRkNGSjYkRl5vRmBvRko2JEZgb0Zeb0ZKNiRGQ0ZqbkZKNiRGZW9GY29GSjYkRmpuRl5vRko2JEZJRmVvRko2JEZJRmBvRko2JEZlb0ZDRko2JEZeb0ZqbkZKNiRGam5GQ0ZKNiRGQ0ZJRko2JEZjb0ZJRko2JEZgb0ZDRko2JEZDRkNGMTYkRmNvRmVvRko2JEZJRjlGSg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1378">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1380">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Normalize the eigen vectors in the transformation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1384">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1395">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to coldim(q) do
normSum :=0;
for j to rowdim(q) do normSum := normSum + q[j,i]*q[j,i] od;
normSum := sqrt(normSum);
for j to rowdim(q) do q[j,i] := q[j,i]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1383">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">evalm(q);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYnLUknbXRhYmxlR0YkNjwtSSRtdHJHRiQ2LS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRklGSUZJRklGSUY+RkFGQy1GMjYtRkktRjU2KC1GLDYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGOy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGWi8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zjby1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUY4NiRRIjJGJ0Y7RlxwLyUubGluZXRoaWNrbmVzc0dGOi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcC8lKWJldmVsbGVkR0ZaRjtGPkZBRkNGRUZHLUY1NihGZm9GPkZBRkNGRUZHRklGSUZJRklGSUY+RkFGQy1GMjYtRklGaHBGaHBGSUZJRklGSUZJRj5GQUZDLUYyNi1GSUZJRklGNEZJRklGSUZJRj5GQUZDLUYyNi1GSUZJRklGSUY0RklGSUZJRj5GQUZDLUYyNi1GSUZJRklGSUZJRmhwRlBGSUY+RkFGQy1GMjYtRklGSUZJRklGSUZocEZocEZJRj5GQUZDLUYyNi1GSUZJRklGSUZJRklGSUY0Rj5GQUZDLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJGY3AvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3IvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnMvJSZmcmFtZUdGXnMvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZaLyUtZXF1YWxjb2x1bW5zR0ZaLyUtZGlzcGxheXN0eWxlR0ZaLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRltzLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2JhY2tncm91bmRHUS5bMjU1LDI1NSwyNTVdRicvJSlyZWFkb25seUdGWkY7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZpdA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNLSSdtYXRyaXhHRiU2IzcqNyoiIiIiIiFGMkYyRjJGMkYyRjI3KkYyLCQqJCIiIyNGMUY2IyEiIkY2LCRGNUY3RjJGMkYyRjJGMjcqRjJGOkY6RjJGMkYyRjJGMjcqRjJGMkYyRjFGMkYyRjJGMjcqRjJGMkYyRjJGMUYyRjJGMjcqRjJGMkYyRjJGMkY6RjRGMjcqRjJGMkYyRjJGMkY6RjpGMjcqRjJGMkYyRjJGMkYyRjJGMVEocHByaW50MEYoNyM9Rig2JDtGMSIiKUZFRVxbbFtvNiRGRkZGRjE2JCIiJ0Y2RjI2JEZGIiIkRjI2JEZMRjZGOjYkRkwiIihGMjYkRkoiIiZGMjYkRjFGSkYyNiRGT0ZGRjI2JEZPRjZGMjYkRkwiIiVGMjYkRjFGTEYyNiRGRkZRRjI2JEZPRkxGMjYkRjZGVkYyNiRGNkZKRjI2JEY2Rk9GMjYkRlFGVkYyNiRGUUZRRjE2JEZGRjZGMjYkRlZGVkYxNiRGNkZMRjo2JEZPRk9GOjYkRk9GSkY6NiRGTEZMRjo2JEY2RjZGNDYkRkpGVkYyNiRGUUZGRjI2JEYxRk9GMjYkRlZGSkYyNiRGVkZPRjI2JEY2RjFGMjYkRlFGNkYyNiRGUUZMRjI2JEY2RkZGMjYkRkxGUUYyNiRGMUY2RjI2JEY2RlFGMjYkRlFGSkYyNiRGRkZWRjI2JEZWRjFGMjYkRkxGRkYyNiRGRkZPRjI2JEZPRjFGMjYkRkpGSkY6NiRGSkZPRjQ2JEYxRlFGMjYkRlZGRkYyNiRGSkYxRjI2JEZKRkxGMjYkRkxGSkYyNiRGMUZGRjI2JEZRRk9GMjYkRkZGSkYyNiRGVkZRRjI2JEZWRkxGMjYkRlFGMUYyNiRGSkZGRjI2JEZGRjFGMjYkRjFGVkYyNiRGT0ZWRjI2JEZMRjFGMjYkRjFGMUYxNiRGT0ZRRjI2JEZWRjZGMg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1392">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1402">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Obtain the eigen vectors of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1393">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1401">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := nops([eigenSystem]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1403">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenVector := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1396">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenVector[i] := op(eigenSystem[i][3]) od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNihGOy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZm8vJStncm91cGFsaWduR0Zmby8lKHJvd3NwYW5HRj4vJStjb2x1bW5zcGFuR0Y+LUZibzYoLUY8NiRGQ0Y/RmRvRmdvRmlvRltwRl1wRl9wRl9wRl9wRl9wRl9wRl9wRmRvRmdvRmlvLyUmYWxpZ25HUSVheGlzRicvRmVvUSliYXNlbGluZUYnL0Zob1EnY2VudGVyRicvRmpvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRltyLyUmZnJhbWVHRltyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZocS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmZzRj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRj5GXnNGYXNGZHNGP0Zkb0Znb0Zpb0ZbcEZdcC1GYm82KC1GPDYnRkNGXnNGYXNGZHNGP0Zkb0Znb0Zpb0ZbcEZdcEZbdUZbdUZbdUZbdUZbdUZbdUZkb0Znb0Zpb0ZjcEZmcC9GaG9GW3NGanBGXHFGXnFGYXFGY3FGZnFGaXFGXHJGXnJGYHJGY3JGZXJGZ3JGaXJGXHNGXnNGYXNGZHNGP0Zec0Zhc0Zkc0Y/L0Zqc1EiW0YnL0ZddFEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiIi1JJ1JUQUJMRUdGKDYlIjVreDxYQDopWyQqbyQtSSdWRUNUT1JHRig2IzcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjo2I1EiMEYoRkBGQEZARkBGQEZAJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZDNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3AtRmJvNigtRjw2JFErJnVtaW51czA7MUYnRj9GZm9GaW9GW3BGXXBGYHAtRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNyLyUmZnJhbWVHRmNyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGZnNGaXNGXHRGP0Zmb0Zpb0ZbcEZdcEZgcC1GYm82KC1GLDYoLUZFNjBRKiZ1bWludXMwO0YnRmZzRmlzRlx0Rj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GW3YtRjw2J0ZfcEZmc0Zpc0ZcdEY/RmZzRmlzRlx0Rj9GZm9GaW9GW3BGXXBGYHAtRmJvNihGXXZGZm9GaW9GW3BGXXBGYHBGX3VGX3VGX3VGX3VGX3VGZm9GaW9GW3BGW3FGXnEvRmpvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRmlzRlx0Rj9GZnNGaXNGXHRGPy9GYnRRIltGJy9GZXRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiIy1JJ1JUQUJMRUdGKDYlIjUlKXk8WEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY6NiNRKyZ1bWludXMwOzFGKC1GOjYjUSIxRihGOUY5RjlGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjNGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3AtRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmJwRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGYXNGZHNGZ3NGP0Zmb0Zpb0ZbcEZdcEZgcC1GYm82KC1GPDYnRl9wRmFzRmRzRmdzRj9GZm9GaW9GW3BGXXBGYHBGXnVGanRGanRGanRGanRGanRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRmRzRmdzRj9GYXNGZHNGZ3NGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJC1JJ1JUQUJMRUdGKDYlIjUvIXleOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY6NiNRIjFGKEZARjlGOUY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjRGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGYXNGZHNGZ3NGP0Zmb0Zpb0ZbcEZdcEZgcEZqdEZqdC1GYm82KC1GPDYnRl9wRmFzRmRzRmdzRj9GZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRmRzRmdzRj9GYXNGZHNGZ3NGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJS1JJ1JUQUJMRUdGKDYlIjVDInleOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjlGOS1GOjYjUSIxRihGOUY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjVGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGYXNGZHNGZ3NGP0Zmb0Zpb0ZbcEZdcEZgcEZqdEZqdEZqdC1GYm82KC1GPDYnRl9wRmFzRmRzRmdzRj9GZm9GaW9GW3BGXXBGYHBGanRGanRGanRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRmRzRmdzRj9GYXNGZHNGZ3NGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJi1JJ1JUQUJMRUdGKDYlIjVXI3leOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjlGOUY5LUY6NiNRIjFGKEY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjZGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW9GYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmJwRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGYXNGZHNGZ3NGP0Zmb0Zpb0ZbcEZdcEZgcEZqdEZqdEZqdEZqdC1GYm82KC1GPDYnRl9wRmFzRmRzRmdzRj9GZm9GaW9GW3BGXXBGYHBGXnVGanRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRmRzRmdzRj9GYXNGZHNGZ3NGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJy1JJ1JUQUJMRUdGKDYlIjVrJHleOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjlGOUY5RjktRjo2I1EiMUYoRkBGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjdGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW9GYW9GYW8tRmJvNigtRjw2JFErJnVtaW51czA7MUYnRj9GZm9GaW9GW3BGXXBGYHAtRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNyLyUmZnJhbWVHRmNyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRl50Rj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGZnNGaXNGXHRGP0Zmb0Zpb0ZbcEZdcEZgcEZfdUZfdUZfdUZfdS1GYm82KC1GLDYoLUZFNjBRKiZ1bWludXMwO0YnRmZzRmlzRlx0Rj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GW3YtRjw2J0ZfcEZmc0Zpc0ZcdEY/RmZzRmlzRlx0Rj9GZm9GaW9GW3BGXXBGYHAtRmJvNihGXXZGZm9GaW9GW3BGXXBGYHBGX3VGZm9GaW9GW3BGW3FGXnEvRmpvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRmlzRlx0Rj9GZnNGaXNGXHRGPy9GYnRRIltGJy9GZXRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiKC1JJ1JUQUJMRUdGKDYlIjUlW3leOV8iKVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjlGOUY5RjktRjo2I1ErJnVtaW51czA7MUYoLUY6NiNRIjFGKEY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW9GYW9GYW9GYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRkpGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNiktRiw2Jy1GXG82NS1GX282LS1GYm82KC1GPDYnRkNGYXNGZHNGZ3NGP0Zmb0Zpb0ZbcEZdcEZgcEZqdEZqdEZqdEZqdEZqdEZqdC1GYm82KC1GPDYnRl9wRmFzRmRzRmdzRj9GZm9GaW9GW3BGXXBGYHBGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRmRzRmdzRj9GYXNGZHNGZ3NGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiKS1JJ1JUQUJMRUdGKDYlIjVHLzxYQDopWyQqbyQtSSdWRUNUT1JHRig2IzcqLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjktRjo2I1EiMUYoJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZDNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1408">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1400">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Normalize the eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1398">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1399">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do
normSum := 0;
for j to n do normSum := normSum + eigenVector[i][j]*eigenVector[i][j] od;
normSum := sqrt(normSum);
for j to n do eigenVector[i][j] := eigenVector[i][j]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1397">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eval(eigenVector[i]) od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HRj0vJStjb2x1bW5zcGFuR0Y9LUY4NigtRjs2JFEiMEYnRj5GQUZERkZGSEZKRkxGTEZMRkxGTEZMRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmluLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRvLyUmZnJhbWVHRmRvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRl5wLyUtZGlzcGxheXN0eWxlR0ZecC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRl5wRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgcS1GLDYpLUYvNictRjI2NS1GNTYtLUY4NigtRjs2J0Y9RmhwRltxRl5xRj5GQUZERkZGSEZKLUY4NigtRjs2J0ZQRmhwRltxRl5xRj5GQUZERkZGSEZKRmVyRmVyRmVyRmVyRmVyRmVyRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGW3FGXnFGPkZocEZbcUZecUY+L0ZkcVEiW0YnL0ZncVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1a3g8WEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY1NiNRIjBGKEY7RjtGO0Y7RjtGOyZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GPjYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKLUY4NigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlcvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYG8tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZpby8lLmxpbmV0aGlja25lc3NHRkovJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHAvJSliZXZlbGxlZEdGV0Y+RkFGREZGRkhGSy1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRUZgcC9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfci8lJmZyYW1lR0Zfci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlcvJS1lcXVhbGNvbHVtbnNHRlcvJS1kaXNwbGF5c3R5bGVHRlcvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrYmFja2dyb3VuZEdRLlsyNTUsMjU1LDI1NV1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zqcy1GLDYpLUYvNictRjI2NS1GNTYtLUY4NigtRjs2J0Y9RmJzRmVzRmhzRj5GQUZERkZGSEZLLUY4NigtRi82KC1GUjYwRlRGYnNGZXNGaHNGPkZVRlhGWkZmbkZobkZqbkZcb0Zeb0Zhby1GLzYpLUZkbzYqLUY7NidGSkZic0Zlc0Zoc0Y+LUY7NidGW3BGYnNGZXNGaHNGPkZccEZecEZhcEZjcEZic0Zlcy1GUjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZVRlhGWkZmbkZobkZqbkZcby9GX29RJjAuMGVtRicvRmJvRmF2LUYvNictRmdvNiVGW3ZGYnNGZXNGYnNGZXNGaHNGPkZic0Zlc0Zoc0Y+RmJzRmVzRmhzRj5GQUZERkZGSEZLLUY4NihGZXVGQUZERkZGSEZLRlt1Rlt1Rlt1Rlt1Rlt1RkFGREZGRmdwRmpwRlxxRl1xRl9xRmJxRmVxRmdxRmpxRl1yRmByRmJyRmRyRmdyRmlyRltzRl1zRmBzRmJzRmVzRmhzRj5GYnNGZXNGaHNGPi9GXnRRIltGJy9GYXRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1JSl5PFhAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjY2JC1JI21vR0Y2NiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkhGQkY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKLUY4NigtSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZVLyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmbi8lKWJldmVsbGVkR1EmZmFsc2VGJ0ZBRkRGRkZIRktGTUY3RjdGN0Y3RjdGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRUZmbi9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZkcC8lJmZyYW1lR0ZkcC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRltvLyUtZXF1YWxjb2x1bW5zR0Zbby8lLWRpc3BsYXlzdHlsZUdGW28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrYmFja2dyb3VuZEdRLlsyNTUsMjU1LDI1NV1GJy8lKXJlYWRvbmx5R0Zbb0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGX3ItRiw2KS1GLzYnLUYyNjUtRjU2LS1GODYoLUY7NidGPUZncUZqcUZdckY+RkFGREZGRkhGSy1GODYoLUYvNiktRlA2Ki1GOzYnRkpGZ3FGanFGXXJGPi1GOzYnRldGZ3FGanFGXXJGPkZYRlpGZ25GaW5GZ3FGanEtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR0Zbby8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZidS1GLzYnLUZTNiVGXHRGZ3FGanFGZ3FGanFGXXJGPkZncUZqcUZdckY+RkFGREZGRkhGS0Zkc0Zgc0Zgc0Zgc0Zgc0Zgc0ZBRkRGRkZcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUZqcUZdckY+RmdxRmpxRl1yRj4vRmNyUSJbRicvRmZyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1LyF5XjlfIilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJm1mcmFjR0Y2NiQtSSZtc3FydEdGNjYjLUY1NiNRIjJGKEZBRjtGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZENiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGNy1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmluLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRvLyUmZnJhbWVHRmRvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRl5wLyUtZGlzcGxheXN0eWxlR0ZecC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRl5wRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgcS1GLDYpLUYvNictRjI2NS1GNTYtLUY4NigtRjs2J0Y9RmhwRltxRl5xRj5GQUZERkZGSEZLRmFyRmFyLUY4NigtRjs2J0ZKRmhwRltxRl5xRj5GQUZERkZGSEZLRmFyRmFyRmFyRmFyRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGW3FGXnFGPkZocEZbcUZecUY+L0ZkcVEiW0YnL0ZncVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1QyJ5XjlfIilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY0RjQtRjU2I1EiMUYoRjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRj42Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3LUY4NigtRjs2JEZKRj5GQUZERkZGSEZLRjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmluLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRvLyUmZnJhbWVHRmRvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRl5wLyUtZGlzcGxheXN0eWxlR0ZecC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRl5wRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgcS1GLDYpLUYvNictRjI2NS1GNTYtLUY4NigtRjs2J0Y9RmhwRltxRl5xRj5GQUZERkZGSEZLRmFyRmFyRmFyLUY4NigtRjs2J0ZKRmhwRltxRl5xRj5GQUZERkZGSEZLRmFyRmFyRmFyRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGW3FGXnFGPkZocEZbcUZecUY+L0ZkcVEiW0YnL0ZncVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1VyN5XjlfIilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY0RjRGNC1GNTYjUSIxRihGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRj42Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjctRjg2KC1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RlUvJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZuLyUpYmV2ZWxsZWRHUSZmYWxzZUYnRkFGREZGRkhGS0ZNRjdGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRUZmbi9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpby8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZkcC8lJmZyYW1lR0ZkcC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRltvLyUtZXF1YWxjb2x1bW5zR0Zbby8lLWRpc3BsYXlzdHlsZUdGW28vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrYmFja2dyb3VuZEdRLlsyNTUsMjU1LDI1NV1GJy8lKXJlYWRvbmx5R0Zbb0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGX3ItRiw2KS1GLzYnLUYyNjUtRjU2LS1GODYoLUY7NidGPUZncUZqcUZdckY+RkFGREZGRkhGS0Zgc0Zgc0Zgc0Zgcy1GODYoLUYvNiktRlA2Ki1GOzYnRkpGZ3FGanFGXXJGPi1GOzYnRldGZ3FGanFGXXJGPkZYRlpGZ25GaW5GZ3FGanEtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR0Zbby8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZidS1GLzYnLUZTNiVGXHRGZ3FGanFGZ3FGanFGXXJGPkZncUZqcUZdckY+RkFGREZGRkhGS0Zkc0Zgc0ZBRkRGRkZcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUZqcUZdckY+RmdxRmpxRl1yRj4vRmNyUSJbRicvRmZyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1ayR5XjlfIilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY0RjRGNEY0LUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkFGO0Y0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZENiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zgby1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmlvLyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZXRj5GQUZERkZGSEZLLUY4NihGY29GQUZERkZGSEZLRjdGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRUZgcC9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfci8lJmZyYW1lR0Zfci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlcvJS1lcXVhbGNvbHVtbnNHRlcvJS1kaXNwbGF5c3R5bGVHRlcvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrYmFja2dyb3VuZEdRLlsyNTUsMjU1LDI1NV1GJy8lKXJlYWRvbmx5R0ZXRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zqcy1GLDYpLUYvNictRjI2NS1GNTYtLUY4NigtRjs2J0Y9RmJzRmVzRmhzRj5GQUZERkZGSEZLRlt1Rlt1Rlt1Rlt1LUY4NigtRi82KC1GUjYwRlRGYnNGZXNGaHNGPkZVRlhGWkZmbkZobkZqbkZcb0Zeb0Zhby1GLzYpLUZkbzYqLUY7NidGSkZic0Zlc0Zoc0Y+LUY7NidGW3BGYnNGZXNGaHNGPkZccEZecEZhcEZjcEZic0Zlcy1GUjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZVRlhGWkZmbkZobkZqbkZcby9GX29RJjAuMGVtRicvRmJvRmF2LUYvNictRmdvNiVGW3ZGYnNGZXNGYnNGZXNGaHNGPkZic0Zlc0Zoc0Y+RmJzRmVzRmhzRj5GQUZERkZGSEZLLUY4NihGZXVGQUZERkZGSEZLRlt1RkFGREZGRmdwRmpwRlxxRl1xRl9xRmJxRmVxRmdxRmpxRl1yRmByRmJyRmRyRmdyRmlyRltzRl1zRmBzRmJzRmVzRmhzRj5GYnNGZXNGaHNGPi9GXnRRIltGJy9GYXRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1JVt5XjlfIilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNyotSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY0RjRGNEY0LUklbXJvd0dGNjYkLUkjbW9HRjY2I1EqJnVtaW51czA7RigtSSZtZnJhY0dGNjYkLUkmbXNxcnRHRjY2Iy1GNTYjUSIyRihGSEZCRjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNictSSdtdGFibGVHRiQ2NS1JJG10ckdGJDYtLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3LUY4NigtRjs2JEZKRj5GQUZERkZGSEZLRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJ2NlbnRlckYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmluLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRvLyUmZnJhbWVHRmRvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRl5wLyUtZGlzcGxheXN0eWxlR0ZecC8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStiYWNrZ3JvdW5kR1EuWzI1NSwyNTUsMjU1XUYnLyUpcmVhZG9ubHlHRl5wRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZgcS1GLDYpLUYvNictRjI2NS1GNTYtLUY4NigtRjs2J0Y9RmhwRltxRl5xRj5GQUZERkZGSEZLRmFyRmFyRmFyRmFyRmFyRmFyLUY4NigtRjs2J0ZKRmhwRltxRl5xRj5GQUZERkZGSEZLRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGW3FGXnFGPkZocEZbcUZecUY+L0ZkcVEiW0YnL0ZncVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1Ry88WEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Ki1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0LUY1NiNRIjFGKCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GPjYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1394">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1410">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1386">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Obtain the eigen values of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1377">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1390">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenValue := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1388">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenValue[i] := eigenSystem[i][1] od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR0Y7LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRkctRkI2LVEoJm1pbnVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1GLzYlUSNXaEYnRjJGNS1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEkSmNoRidGMkY1Rl9vRmJvRmRvRmdvRmlvRmFwLUZqbjYoLUYvNiVRJEpoaEYnRjJGNS1GOTYkUSI0RidGPEZib0Zkb0Znb0Zpb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIiLCpJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjISIiIiIjSSRXaHxpckc2Iy9GNUktX240NTkyODM1MzYwR0YoRjhJJUpjaHxpckc2Iy9GNUktX240NTkyODM0MjcyR0YoI0YwRjlJJUpoaHxpckc2Iy9GNUktX240NTkyODM0NjI0R0YoI0YwIiIlNyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmVvLUYvNiVRJEpoaEYnRjJGNUY8LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZHLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEjV2NGJ0YyRjVGOEZdcEZgcEZjcEZlcEY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIjLCZJJUpoaHxpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0NjI0R0YoIyEiJCIiJUkkV2N8aXJHNiMvRjVJLV9uNDU5MjgzNDk3NkdGKCMhIiJGMDcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRkctRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSRmZuRmhuLUZqbjYoLUYvNiVRJEpoaEYnRjJGNS1GOTYkUSI0RidGPEZib0Zlb0Zob0Zqb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIkLCZJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjISIiIiIjSSVKaGh8aXJHNiMvRjVJLV9uNDU5MjgzNDYyNEdGKCMiIiIiIiU3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRkctRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSRmZuRmhuLUYvNiVRI1doRidGMkY1LUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEkSmNoRidGMkY1Rl9vRmJvRmVvRmhvRmpvRlxwLUZqbjYoLUYvNiVRJEpoaEYnRjJGNUY4RmJvRmVvRmhvRmpvRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIlLCpJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjISIiIiIjSSRXaHxpckc2Iy9GNUktX240NTkyODM1MzYwR0YoIiIiSSVKY2h8aXJHNiMvRjVJLV9uNDU5MjgzNDI3MkdGKEY3SSVKaGh8aXJHNiMvRjVJLV9uNDU5MjgzNDYyNEdGKCNGPkYwNyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGRy1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpvLUYvNiVRI1doRidGMkY1RmZvLUZaNigtRi82JVEkSmNoRidGMkY1RmluRlxvRl9vRmJvRmRvLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZpb0ZbcC1GWjYoLUYvNiVRJEpoaEYnRjJGNS1GOTYkUSI0RidGPEZcb0Zfb0Zib0Zkb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiImLCpJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjIiIiIiIjSSRXaHxpckc2Iy9GNUktX240NTkyODM1MzYwR0YoISIiSSVKY2h8aXJHNiMvRjVJLV9uNDU5MjgzNDI3MkdGKCNGPkY5SSVKaGh8aXJHNiMvRjVJLV9uNDU5MjgzNDYyNEdGKCNGOCIiJTcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGRy1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGam8tRlo2KC1GLzYlUSRKaGhGJ0YyRjUtRjk2JFEiNEYnRjxGXG9GX29GYm9GZG9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiInLCZJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjIiIiIiIjSSVKaGh8aXJHNiMvRjVJLV9uNDU5MjgzNDYyNEdGKCNGOCIiJTcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmVvLUYvNiVRJEpoaEYnRjJGNUY8LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0ZHLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1Gam42KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPEZdcEZgcEZjcEZlcEY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIoLCZJJUpoaHxpckc2Iy9JJ19sb2NhbEdGJkktX240NTkyODM0NjI0R0YoIyEiJCIiJUkkV2N8aXJHNiMvRjVJLV9uNDU5MjgzNDk3NkdGKCMiIiIiIiM3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGRy1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGam8tRi82JVEjV2hGJ0YyRjVGZm8tRlo2KC1GLzYlUSRKY2hGJ0YyRjVGaW5GXG9GX29GYm9GZG9GZm8tRlo2KC1GLzYlUSRKaGhGJ0YyRjUtRjk2JFEiNEYnRjxGXG9GX29GYm9GZG9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIpLCpJJFdjfGlyRzYjL0knX2xvY2FsR0YmSS1fbjQ1OTI4MzQ5NzZHRigjIiIiIiIjSSRXaHxpckc2Iy9GNUktX240NTkyODM1MzYwR0YoRjhJJUpjaHxpckc2Iy9GNUktX240NTkyODM0MjcyR0YoRjdJJUpoaHxpckc2Iy9GNUktX240NTkyODM0NjI0R0YoI0Y4IiIlNyNGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Hamiltonian_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="16" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output12" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic Small205" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="none" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="none" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="none" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="none" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output12" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L764">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L784">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L787">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L783">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L758">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L781">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L761">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L786">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L769">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L785">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L768">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L775">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L763">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L779">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L782">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L777">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L778">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L760">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L780">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L765">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L776">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L759">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L762">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L767">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L766">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Hamiltonian_AX3 constructs the Hamiltonian for an AX3 spin system in the spin-product basis, finds the eigen values and eigen vectors of that Hamiltonian, and verifies that the eigen vectors diagonalize that Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L788">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># Don't use with(LinearAlgebra) because it breaks the direct() procedure. Changing rtablesize is necessary.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L789">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1334" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EqaW50ZXJmYWNlRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUStydGFibGVzaXplRidGL0YyRjVGOC1JI21vR0YkNi9RIj1GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYtSSNtbkdGJDYmUSMxNkYnRi9GNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRkM2L1EiOkYnRi9GNUY4RkZGSEZKRkxGTkZQRlJGVEZXRmduRi9Gam5GXW9GNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EqaW50ZXJmYWNlRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUStydGFibGVzaXplRidGL0YyRjVGOC1JI21vR0YkNi9RIj1GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYtSSNtbkdGJDYmUSMxNkYnRi9GNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRkM2L1EiOkYnRi9GNUY4RkZGSEZKRkxGTkZQRlJGVEZXRmduRi9Gam5GXW9GNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L59" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Define the Hamiltonian matrix for an AX3 spin system in the spin-product basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L60" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L61" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">h := evalm(-Wc*direct(Iz,Ie,Ie,Ie) - Wh*direct(Ie,Iz,Ie,Ie) - Wh*direct(Ie,Ie,Iz,Ie) - Wh*direct(Ie,Ie,Ie,Iz) + Jch*direct(Iz,Iz,Ie,Ie) + Jch*direct(Iz,Ie,Iz,Ie) + Jch*direct(Iz,Ie,Ie,Iz) + Jhh*(direct(Ie,Iz,Iz,Ie) + 1/2*(direct(Ie,Ip,In,Ie) + direct(Ie,In,Ip,Ie)))+ Jhh*(direct(Ie,Iz,Ie,Iz)  + 1/2*(direct(Ie,Ip,Ie,In) + direct(Ie,In,Ie,Ip)))+ Jhh*(direct(Ie,Ie,Iz,Iz)  + 1/2*(direct(Ie,Ie,Ip,In) + direct(Ie,Ie,In,Ip))));</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L62" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L63" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Generate the eigen values and eigen vectors of the Hamiltonian.  The eigenvects() function returns a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L64" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenSystem := eigenvects(h):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUZlbjYoLUYjNiktRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStleGVjdXRhYmxlR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y1RjhGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Y1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTEZWRmBvRi9GY29GZW9GNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUZlbjYoLUYjNiktRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStleGVjdXRhYmxlR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y1RjhGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Y1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTEZWRmBvRi9GY29GZW9GNUY4</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxMkYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJuR0YoIiM3NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1308">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenSystem[i] od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNistSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtaUdGJDYlUSNXY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqbi8lKWJldmVsbGVkR0Y5LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRkw2KC1GLDYmLUZYNiRRIjNGJ0Y0LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGXXAtRk82JVEjV2hGJ0ZSRlVGNEZXRmVuRmhuRltvRl1vLUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRiw2JkZmb0Zpby1GTzYlUSRKY2hGJ0ZSRlVGNC1GWDYkUSI0RidGNEZlbkZobkZbb0Zdb0Zfby1GTDYoLUYsNiZGZm9GaW8tRk82JVEkSmhoRidGUkZVRjRGXHFGZW5GaG5GW29GXW9GNC1GMTYtUSIsRidGNEY3L0Y7RlRGPEY+RkBGQkZERlxwL0ZKUSwwLjMzMzMzMzNlbUYnLUZYNiRGZ25GNEZmcS1GIzYmLUYjNigtRiw2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNjUtSSRtdGRHRiQ2KC1GWDYkUSIwRidGNC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYnMvJStncm91cGFsaWduR0Zicy8lKHJvd3NwYW5HRmduLyUrY29sdW1uc3BhbkdGZ25GanJGanJGanJGanJGanJGanItRltzNihGXHJGYHNGY3NGZXNGZ3NGaXNGanJGanJGanJGanJGanJGanJGanJGanJGYHNGY3NGZXMvJSZhbGlnbkdRJWF4aXNGJy9GYXNRKWJhc2VsaW5lRicvRmRzRmpuL0Zmc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRlQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZpdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZkdS8lJmZyYW1lR0ZkdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRjkvJS1lcXVhbGNvbHVtbnNHRjkvJS1kaXNwbGF5c3R5bGVHRjkvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjRGNC9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmp2RjQvRl53UScmbGN1YjtGJy9GYXdRJyZyY3ViO0YnRmd2RjRGNEZdd0Zgdw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMhIiIiIiNJI1doR0YoIyIiJEYxSSRKY2hHRigjISIkIiIlSSRKaGhHRigjRjRGOCIiIjwjS0kndmVjdG9yR0YlNiM3MiIiIUZBRkFGQUZBRkFGQUY7RkFGQUZBRkFGQUZBRkFGQVEocHByaW50MEYoNyM3JUYtRjs8Iz1GKDYjO0Y7IiM7RVxbbDFGO0ZBRjFGQUY0RkFGOEZBIiImRkEiIidGQSIiKEZBIiIqRkEiIilGOyIjNkZBIiM1RkEiIzhGQSIjN0ZBIiM6RkEiIzlGQUZJRkE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiotSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEkSmNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGSC8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RKCZtaW51cztGJ0ZBLyUmZmVuY2VHRk0vJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGXG8tRjE2KC1GLDYmLUY+NiRRIjNGJ0ZBLUZPNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRlJGVEZWRlhGWkZmbkZobi9GW29RJjAuMGVtRicvRl5vRmpvLUY0NiVRJEpoaEYnRjdGOkZBRj1GQ0ZGRklGS0ZOLUYxNigtRjQ2JVEjV2NGJ0Y3RjotRj42JFEiMkYnRkFGQ0ZGRklGS0ZOLUYxNigtRjQ2JVEjV2hGJ0Y3RjpGZHBGQ0ZGRklGS0ZBLUZPNi1RIixGJ0ZBRlIvRlVGOUZWRlhGWkZmbkZobkZpby9GXm9RLDAuMzMzMzMzM2VtRidGZHBGXHEtRiM2Ji1GLDYnLUYjNigtRiw2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNjUtSSRtdGRHRiQ2KC1GPjYkUSIwRidGQS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaHIvJStncm91cGFsaWduR0Zoci8lKHJvd3NwYW5HRkUvJStjb2x1bW5zcGFuR0ZFLUZhcjYoLUY+NiRRKyZ1bWludXMwOzFGJ0ZBRmZyRmlyRltzRl1zRl9zLUZhcjYoLUY+NiRGRUZBRmZyRmlyRltzRl1zRl9zRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmZyRmlyRltzLyUmYWxpZ25HUSVheGlzRicvRmdyUSliYXNlbGluZUYnL0ZqckZIL0Zcc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjkvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZmdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZhdS8lJmZyYW1lR0ZhdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRk0vJS1lcXVhbGNvbHVtbnNHRk0vJS1kaXNwbGF5c3R5bGVHRk0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXnUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkFGQS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmd2RlxxLUYjNigtRiw2JS1GW3I2NS1GXnI2NUZgckZhc0ZgckZgckZmc0ZgckZgckZgckZgckZgckZgckZgckZgckZgckZgckZgckZmckZpckZbc0Zqc0ZddEZfdEZgdEZidEZkdEZndEZpdEZcdUZfdUZidUZkdUZmdUZpdUZbdkZddkZfdkZidkZkdkZBRkFGZ3ZGanZGXXdGZ3ZGZHZGQUZBL0Zbd1EnJmxjdWI7RicvRl53UScmcmN1YjtGJ0ZkdkZBRkFGanZGXXc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoIyEiIiIiI0kjV2hHRihGNkY4PCRLSSd2ZWN0b3JHRiU2IzcyIiIhRjdGMEY/Rj9GP0Y/Rj9GP0Y/Rj9GP0Y/Rj9GP0Y/UShwcHJpbnQwRihLRjw2IzcyRj9GN0Y/Rj9GMEY/Rj9GP0Y/Rj9GP0Y/Rj9GP0Y/Rj9RKHBwcmludDFGKDcjNyVGLUY4PCQ9Rig2IztGMCIjO0VcW2wxRjBGP0Y4RjciIiRGMEYxRj8iIiZGPyIiJ0Y/IiIoRj8iIipGPyIiKUY/IiM2Rj8iIzVGPyIjOEY/IiM3Rj8iIzpGPyIjOUY/RktGPz1GKEZJRVxbbDFGMEY/RjhGN0ZNRj9GMUY/Rk5GMEZPRj9GUEY/RlFGP0ZSRj9GU0Y/RlRGP0ZVRj9GVkY/RldGP0ZYRj9GS0Y/</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNistSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtaUdGJDYlUSRKY2hGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictSSNtbkdGJDYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam4vJSliZXZlbGxlZEdGOS1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRiw2Ji1GWDYkUSIzRidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRl1wLUZPNiVRJEpoaEYnRlJGVUY0RldGZW5GaG5GW29GXW8tRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRkw2KC1GTzYlUSNXY0YnRlJGVS1GWDYkUSIyRidGNEZlbkZobkZbb0Zdb0Zfby1GTDYoLUZPNiVRI1doRidGUkZVRmpwRmVuRmhuRltvRl1vRjQtRjE2LVEiLEYnRjRGNy9GO0ZURjxGPkZARkJGREZccC9GSlEsMC4zMzMzMzMzZW1GJy1GWDYkRmduRjRGYnEtRiM2Ji1GIzYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRlg2JFEiMEYnRjQvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl5zLyUrZ3JvdXBhbGlnbkdGXnMvJShyb3dzcGFuR0Znbi8lK2NvbHVtbnNwYW5HRmduRmZyRmZyLUZncjYoRmhxRlxzRl9zRmFzRmNzRmVzRmZyRmdzRmdzRmZyRmZyRmZyRmZyRmZyRmZyRmZyRmZyRmZyRlxzRl9zRmFzLyUmYWxpZ25HUSVheGlzRicvRl1zUSliYXNlbGluZUYnL0Zgc0Zqbi9GYnNRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZULyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHUvJSZmcmFtZUdGYHUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y5LyUtZXF1YWxjb2x1bW5zR0Y5LyUtZGlzcGxheXN0eWxlR0Y5LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl11LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y0RjQvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZmdkY0L0ZqdlEnJmxjdWI7RicvRl13UScmcmN1YjtGJ0ZjdkY0RjRGaXZGXHc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKCMiIiJGN0Y6PCNLSSd2ZWN0b3JHRiU2IzcyIiIhRkBGQEY6RkBGOkY6RkBGQEZARkBGQEZARkBGQEZAUShwcHJpbnQwRig3IzclRi1GOjwjPUYoNiM7RjoiIztFXFtsMUY6RkBGN0ZARjRGQEYxRjoiIiZGQCIiJ0Y6IiIoRjoiIipGQCIiKUZAIiM2RkAiIzVGQCIjOEZAIiM3RkAiIzpGQCIjOUZARkhGQA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKCMiIiJGN0Y3PCRLSSd2ZWN0b3JHRiU2IzcyIiIhRkBGQEYwRkBGOkZARkBGQEZARkBGQEZARkBGQEZAUShwcHJpbnQwRihLRj02IzcyRkBGQEZARjBGQEZARjpGQEZARkBGQEZARkBGQEZARkBRKHBwcmludDFGKDcjNyVGLUY3PCQ9Rig2IztGOiIjO0VcW2wxRjpGQEY3RkAiIiRGQEYxRjAiIiZGQCIiJ0Y6IiIoRkAiIipGQCIiKUZAIiM2RkAiIzVGQCIjOEZAIiM3RkAiIzpGQCIjOUZARkxGQD1GKEZKRVxbbDFGOkZARjdGQEZORkBGMUYwRk9GQEZQRkBGUUY6RlJGQEZTRkBGVEZARlVGQEZWRkBGV0ZARlhGQEZZRkBGTEZA</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiotSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEkSmNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGSC8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RJyZwbHVzO0YnRkEvJSZmZW5jZUdGTS8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GMTYoLUYsNiYtRj42JFEiM0YnRkEtRk82LVExJkludmlzaWJsZVRpbWVzO0YnRkFGUkZURlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9Gam8tRjQ2JVEkSmhoRidGN0Y6RkFGPUZDRkZGSUZLLUZPNi1RKCZtaW51cztGJ0ZBRlJGVEZWRlhGWkZmbkZobkZqbkZdby1GMTYoLUY0NiVRI1djRidGN0Y6LUY+NiRRIjJGJ0ZBRkNGRkZJRktGX3AtRjE2KC1GNDYlUSNXaEYnRjdGOkZncEZDRkZGSUZLRkEtRk82LVEiLEYnRkFGUi9GVUY5RlZGWEZaRmZuRmhuRmlvL0Zeb1EsMC4zMzMzMzMzZW1GJy1GPjYkRkVGQUZfcS1GIzYmLUYjNigtRiw2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNjUtSSRtdGRHRiQ2KC1GPjYkUSIwRidGQS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGW3MvJStncm91cGFsaWduR0Zbcy8lKHJvd3NwYW5HRkUvJStjb2x1bW5zcGFuR0ZFLUZkcjYoRmVxRmlyRlxzRl5zRmBzRmJzRmRzRmNyRmRzRmNyRmNyRmNyRmNyRmNyRmNyRmNyRmNyRmNyRmNyRmNyRmlyRlxzRl5zLyUmYWxpZ25HUSVheGlzRicvRmpyUSliYXNlbGluZUYnL0Zdc0ZIL0Zfc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjkvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZidC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddS8lJmZyYW1lR0ZddS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRk0vJS1lcXVhbGNvbHVtbnNHRk0vJS1kaXNwbGF5c3R5bGVHRk0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkFGQS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmN2RkEvRmd2UScmbGN1YjtGJy9GanZRJyZyY3ViO0YnRmB2RkFGQUZmdkZpdg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoIyEiIiIiI0kjV2hHRihGNkYwPCNLSSd2ZWN0b3JHRiU2IzcyIiIhRjBGMEY/RjBGP0Y/Rj9GP0Y/Rj9GP0Y/Rj9GP0Y/UShwcHJpbnQwRig3IzclRi1GMDwjPUYoNiM7RjAiIztFXFtsMUYwRj9GOEYwRjRGMEYxRj8iIiZGMCIiJ0Y/IiIoRj8iIipGPyIiKUY/IiM2Rj8iIzVGPyIjOEY/IiM3Rj8iIzpGPyIjOUY/RkdGPw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNistSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtaUdGJDYlUSRKY2hGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictSSNtbkdGJDYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGam4vJSliZXZlbGxlZEdGOS1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRiw2Ji1GWDYkUSIzRidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRl1wLUZPNiVRJEpoaEYnRlJGVUY0RldGZW5GaG5GW29GXW9GX28tRkw2KC1GTzYlUSNXY0YnRlJGVS1GWDYkUSIyRidGNEZlbkZobkZbb0Zdby1GMTYtUSgmbWludXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GTDYoLUZPNiVRI1doRidGUkZVRmdwRmVuRmhuRltvRl1vRjQtRjE2LVEiLEYnRjRGNy9GO0ZURjxGPkZARkJGREZccC9GSlEsMC4zMzMzMzMzZW1GJy1GWDYkRmduRjRGYnEtRiM2Ji1GIzYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRlg2JFEiMEYnRjQvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl5zLyUrZ3JvdXBhbGlnbkdGXnMvJShyb3dzcGFuR0Znbi8lK2NvbHVtbnNwYW5HRmduRmZyRmZyRmZyRmZyRmZyRmZyRmZyRmZyLUZncjYoRmhxRlxzRl9zRmFzRmNzRmVzRmdzRmZyRmdzRmZyRmZyRmZyRlxzRl9zRmFzLyUmYWxpZ25HUSVheGlzRicvRl1zUSliYXNlbGluZUYnL0Zgc0Zqbi9GYnNRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZULyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHUvJSZmcmFtZUdGYHUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y5LyUtZXF1YWxjb2x1bW5zR0Y5LyUtZGlzcGxheXN0eWxlR0Y5LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl11LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y0RjQvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZmdkY0L0ZqdlEnJmxjdWI7RicvRl13UScmcmN1YjtGJ0ZjdkY0RjRGaXZGXHc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoIyIiIiIiI0kjV2hHRigjRjBGOEY3PCNLSSd2ZWN0b3JHRiU2IzcyIiIhRkBGQEZARkBGQEZARkBGQEY3RjdGQEY3RkBGQEZAUShwcHJpbnQwRig3IzclRi1GNzwjPUYoNiM7RjciIztFXFtsMUY3RkBGOEZARjRGQEYxRkAiIiZGQCIiJ0ZAIiIoRkAiIipGQCIiKUZAIiM2RjciIzVGNyIjOEY3IiM3RkAiIzpGQCIjOUZARkhGQA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiotSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEjV2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjtRJ25vcm1hbEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZILyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRkEvJSZmZW5jZUdGTS8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GMTYoLUYsNiYtRj42JFEiM0YnRkEtRk82LVExJkludmlzaWJsZVRpbWVzO0YnRkFGUkZURlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9Gam8tRjQ2JVEjV2hGJ0Y3RjpGQUY9RkNGRkZJRktGTi1GMTYoLUYsNiZGY29GZm8tRjQ2JVEkSmNoRidGN0Y6RkEtRj42JFEiNEYnRkFGQ0ZGRklGSy1GTzYtUScmcGx1cztGJ0ZBRlJGVEZWRlhGWkZmbkZobkZqbkZdby1GMTYoLUYsNiZGY29GZm8tRjQ2JVEkSmhoRidGN0Y6RkFGZnBGQ0ZGRklGS0ZBLUZPNi1RIixGJ0ZBRlIvRlVGOUZWRlhGWkZmbkZobkZpby9GXm9RLDAuMzMzMzMzM2VtRictRj42JEZFRkFGY3EtRiM2Ji1GIzYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRj42JFEiMEYnRkEvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9zLyUrZ3JvdXBhbGlnbkdGX3MvJShyb3dzcGFuR0ZFLyUrY29sdW1uc3BhbkdGRUZnckZnckZnckZnckZnckZnckZnci1GaHI2KEZpcUZdc0Zgc0Zic0Zkc0Zmc0ZnckZnckZnckZnckZnckZnckZnckZdc0Zgc0Zicy8lJmFsaWduR1ElYXhpc0YnL0Zec1EpYmFzZWxpbmVGJy9GYXNGSC9GY3NRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Y5LyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZnQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYXUvJSZmcmFtZUdGYXUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZNLyUtZXF1YWxjb2x1bW5zR0ZNLyUtZGlzcGxheXN0eWxlR0ZNLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl51LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0ZBRkEvSSttc2VtYW50aWNzR0YkUSlhcnJheVsxXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZndkZBL0Zbd1EnJmxjdWI7RicvRl53UScmcmN1YjtGJ0ZkdkZBRkFGanZGXXc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMiIiIiIiNJI1doR0YoIyEiJEYxSSRKY2hHRigjRjQiIiVJJEpoaEdGKCMiIiRGN0YwPCNLSSd2ZWN0b3JHRiU2IzcyIiIhRkBGQEZARkBGQEZARkBGMEZARkBGQEZARkBGQEZAUShwcHJpbnQwRig3IzclRi1GMDwjPUYoNiM7RjAiIztFXFtsMUYwRkBGMUZARjpGQEY3RkAiIiZGQCIiJ0ZAIiIoRkAiIipGMCIiKUZAIiM2RkAiIzVGQCIjOEZAIiM3RkAiIzpGQCIjOUZARkhGQA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoIyIiIiIiI0kjV2hHRigjRjBGOEY4PCRLSSd2ZWN0b3JHRiU2IzcyIiIhRkBGQEZARkBGQEZARkBGQEYwRjdGQEZARkBGQEZAUShwcHJpbnQwRihLRj02IzcyRkBGQEZARkBGQEZARkBGQEZARjBGQEZARjdGQEZARkBRKHBwcmludDFGKDcjNyVGLUY4PCQ9Rig2IztGNyIjO0VcW2wxRjdGQEY4RkAiIiRGQEYxRkAiIiZGQCIiJ0ZAIiIoRkAiIipGQCIiKUZAIiM2RjciIzVGMCIjOEZAIiM3RkAiIzpGQCIjOUZARkxGQD1GKEZKRVxbbDFGN0ZARjhGQEZORkBGMUZARk9GQEZQRkBGUUZARlJGQEZTRkBGVEZARlVGMEZWRjdGV0ZARlhGQEZZRkBGTEZA</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiotSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEkSmNoRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiNEYnL0Y7USdub3JtYWxGJy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGSC8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RJyZwbHVzO0YnRkEvJSZmZW5jZUdGTS8lKnNlcGFyYXRvckdGTS8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GMTYoLUYsNiYtRj42JFEiM0YnRkEtRk82LVExJkludmlzaWJsZVRpbWVzO0YnRkFGUkZURlZGWEZaRmZuRmhuL0Zbb1EmMC4wZW1GJy9GXm9Gam8tRjQ2JVEkSmhoRidGN0Y6RkFGPUZDRkZGSUZLRk4tRjE2KC1GNDYlUSNXY0YnRjdGOi1GPjYkUSIyRidGQUZDRkZGSUZLRk4tRjE2KC1GNDYlUSNXaEYnRjdGOkZkcEZDRkZGSUZLRkEtRk82LVEiLEYnRkFGUi9GVUY5RlZGWEZaRmZuRmhuRmlvL0Zeb1EsMC4zMzMzMzMzZW1GJy1GPjYkRkVGQUZccS1GIzYmLUYjNigtRiw2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNjUtSSRtdGRHRiQ2KC1GPjYkUSIwRidGQS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaHIvJStncm91cGFsaWduR0Zoci8lKHJvd3NwYW5HRkUvJStjb2x1bW5zcGFuR0ZFRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByLUZhcjYoRmJxRmZyRmlyRltzRl1zRl9zRmByRmFzRmFzRmByRmZyRmlyRltzLyUmYWxpZ25HUSVheGlzRicvRmdyUSliYXNlbGluZUYnL0ZqckZIL0Zcc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjkvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZfdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZqdC8lJmZyYW1lR0ZqdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRk0vJS1lcXVhbGNvbHVtbnNHRk0vJS1kaXNwbGF5c3R5bGVHRk0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZ3QvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkFGQS9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmB2RkEvRmR2UScmbGN1YjtGJy9GZ3ZRJyZyY3ViO0YnRl12RkFGQUZjdkZmdg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKEY2RjA8I0tJJ3ZlY3RvckdGJTYjNzIiIiFGPkY+Rj5GPkY+Rj5GPkY+Rj5GPkYwRj5GMEYwRj5RKHBwcmludDBGKDcjNyVGLUYwPCM9Rig2IztGMCIjO0VcW2wxRjBGPkY3Rj5GNEY+RjFGPiIiJkY+IiInRj4iIihGPiIiKkY+IiIpRj4iIzZGPiIjNUY+IiM4Rj4iIzdGMCIjOkYwIiM5RjBGRkY+</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNiotSSZtZnJhY0dGJDYoLUkjbWlHRiQ2JVEjV2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjtRJ25vcm1hbEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZILyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVEnJnBsdXM7RidGQS8lJmZlbmNlR0ZNLyUqc2VwYXJhdG9yR0ZNLyUpc3RyZXRjaHlHRk0vJSpzeW1tZXRyaWNHRk0vJShsYXJnZW9wR0ZNLyUubW92YWJsZWxpbWl0c0dGTS8lJ2FjY2VudEdGTS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlxvLUYxNigtRiw2Ji1GPjYkUSIzRidGQS1GTzYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZSRlRGVkZYRlpGZm5GaG4vRltvUSYwLjBlbUYnL0Zeb0Zqby1GNDYlUSNXaEYnRjdGOkZBRj1GQ0ZGRklGS0ZOLUYxNigtRiw2JkZjb0Zmby1GNDYlUSRKY2hGJ0Y3RjpGQS1GPjYkUSI0RidGQUZDRkZGSUZLRk4tRjE2KC1GLDYmRmNvRmZvLUY0NiVRJEpoaEYnRjdGOkZBRmZwRkNGRkZJRktGQS1GTzYtUSIsRidGQUZSL0ZVRjlGVkZYRlpGZm5GaG5GaW8vRl5vUSwwLjMzMzMzMzNlbUYnLUY+NiRGRUZBRmBxLUYjNiYtRiM2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY+NiRRIjBGJ0ZBLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zccy8lK2dyb3VwYWxpZ25HRlxzLyUocm93c3BhbkdGRS8lK2NvbHVtbnNwYW5HRkVGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHJGZHItRmVyNihGZnFGanJGXXNGX3NGYXNGY3NGanJGXXNGX3MvJSZhbGlnbkdRJWF4aXNGJy9GW3NRKWJhc2VsaW5lRicvRl5zRkgvRmBzUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGOS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmN0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl51LyUmZnJhbWVHRl51LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGTS8lLWVxdWFsY29sdW1uc0dGTS8lLWRpc3BsYXlzdHlsZUdGTS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGQUZBL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMV1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZHZGQS9GaHZRJyZsY3ViO0YnL0Zbd1EnJnJjdWI7RidGYXZGQUZBRmd2Rmp2">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMiIiIiIiNJI1doR0YoIyIiJEYxSSRKY2hHRigjRjQiIiVJJEpoaEdGKEY2RjA8I0tJJ3ZlY3RvckdGJTYjNzIiIiFGPkY+Rj5GPkY+Rj5GPkY+Rj5GPkY+Rj5GPkY+RjBRKHBwcmludDBGKDcjNyVGLUYwPCM9Rig2IztGMCIjO0VcW2wxRjBGPkYxRj5GNEY+RjdGPiIiJkY+IiInRj4iIihGPiIiKkY+IiIpRj4iIzZGPiIjNUY+IiM4Rj4iIzdGPiIjOkY+IiM5Rj5GRkYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYpLUYsNistSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtSSNtaUdGJDYlUSNXY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqbi8lKWJldmVsbGVkR0Y5LUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRiw2Ji1GWDYkUSIzRidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRl1wLUZPNiVRI1doRidGUkZVRjRGV0ZlbkZobkZbb0Zdby1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUZMNigtRiw2JkZmb0Zpby1GTzYlUSRKY2hGJ0ZSRlVGNC1GWDYkUSI0RidGNEZlbkZobkZbb0Zdb0ZicC1GTDYoLUYsNiZGZm9GaW8tRk82JVEkSmhoRidGUkZVRjRGXHFGZW5GaG5GW29GXW9GNC1GMTYtUSIsRidGNEY3L0Y7RlRGPEY+RkBGQkZERlxwL0ZKUSwwLjMzMzMzMzNlbUYnLUZYNiRGZ25GNEZmcS1GIzYmLUYjNigtRiw2JS1JJ210YWJsZUdGJDY1LUkkbXRyR0YkNjUtSSRtdGRHRiQ2KEZcci8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX3MvJStncm91cGFsaWduR0Zfcy8lKHJvd3NwYW5HRmduLyUrY29sdW1uc3BhbkdGZ24tRltzNigtRlg2JFEiMEYnRjRGXXNGYHNGYnNGZHNGZnNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGaHNGXXNGYHNGYnMvJSZhbGlnbkdRJWF4aXNGJy9GXnNRKWJhc2VsaW5lRicvRmFzRmpuL0Zjc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRlQvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZpdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZkdS8lJmZyYW1lR0ZkdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRjkvJS1lcXVhbGNvbHVtbnNHRjkvJS1kaXNwbGF5c3R5bGVHRjkvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYXUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjRGNC9JK21zZW1hbnRpY3NHRiRRKWFycmF5WzFdRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmp2RjQvRl53UScmbGN1YjtGJy9GYXdRJyZyY3ViO0YnRmd2RjRGNEZdd0Zgdw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMhIiIiIiNJI1doR0YoIyEiJEYxSSRKY2hHRigjIiIkIiIlSSRKaGhHRihGNiIiIjwjS0kndmVjdG9yR0YlNiM3MkY6IiIhRkBGQEZARkBGQEZARkBGQEZARkBGQEZARkBGQFEocHByaW50MEYoNyM3JUYtRjo8Iz1GKDYjO0Y6IiM7RVxbbDFGOkY6RjFGQEY3RkBGOEZAIiImRkAiIidGQCIiKEZAIiIqRkAiIilGQCIjNkZAIiM1RkAiIzhGQCIjN0ZAIiM6RkAiIzlGQEZIRkA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKEY2Rjc8JEtJJ3ZlY3RvckdGJTYjNzIiIiFGPkY+Rj5GPkY+Rj5GPkY+Rj5GPiEiIkY+RjBGPkY+UShwcHJpbnQwRihLRjs2IzcyRj5GPkY+Rj5GPkY+Rj5GPkY+Rj5GPkY/Rj5GPkYwRj5RKHBwcmludDFGKDcjNyVGLUY3PCQ9Rig2IztGMCIjO0VcW2wxRjBGPkY3Rj4iIiRGPkYxRj4iIiZGPiIiJ0Y+IiIoRj4iIipGPiIiKUY+IiM2Rj4iIzVGPiIjOEY+IiM3Rj8iIzpGPiIjOUYwRktGPj1GKEZJRVxbbDFGMEY+RjdGPkZNRj5GMUY+Rk5GPkZPRj5GUEY+RlFGPkZSRj5GU0Y+RlRGPkZVRj5GVkY/RldGMEZYRj5GS0Y+</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSZmYWxzZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1376" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRZ2VufkF+c29sdXRpb25+dG9+dGhlfmVpZ2VufnN5c3RlbX5pc35jb3BpZWR+YW5kfnBhc3RlZH5iZWxvd35pbn5leHBhbmRlZH5mb3JtLH5pLmUuLH5mcm9tfjEyfnJvd3N+dG9+MTZ+cm93cyx+dG9+aGFuZGxlfmRlZ2VuZXJhY3l+YW5kfnNvfnRoYXR+dGhlfm9yZGVyfm9mfnRoZX5laWdlbn52YWx1ZXN+bWF0Y2hlc350aGVpcn5vcmRlcn5pbn50aGV+c3BpbiYjODcyMjtwcm9kdWN0fkhhbWlsdG9uaWFufmFib3ZlLn5NYXRjaGluZ35vY2N1cnN+b25+dGhlfmNvZWZmaWNpZW50c35vZn5XYyx+V2gsfmFuZH5KY2h+YnV0fm5vdH5KaGh+YmVjYXVzZX50aGV+Y29lZmZpY2llbnRzfm9mfkpoaH5jaGFuZ2V+YmV0d2Vlbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzfmFuZH50aGV+ZWlnZW5+YmFzaXMufn5UaGlzfm1hdGNoaW5nfmFzc2lnbnN+NH5ub24mIzg3MjI7ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+YW5kfjEyfmRlZ2VuZXJhdGV+ZWlnZW5+dmFsdWVzLH53aGVyZX50aGV+MTJ+ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+Y29tcHJpc2V+NH5zZXRzfm9mfjN+ZWlnZW5+dmFsdWVzfnBlcn5zZXQufldpdGhpbn5lYWNofnNldCx+aXR+aXN+dW5pbXBvcnRhbnR+aG93fnRoZX4zfmVpZ2VufnZhbHVlc35hcmV+cGVybXV0ZWR+YmVjYXVzZX4oMSl+YX5jb3JyZWN0fmVpZ2VufnZhbHVlfmlzfm5lY2Vzc2FyeX50b35jYWxjdWxhdGV+dGhlfmRlbnNpdHl+bWF0cml4fmV2b2x1dGlvbn5hbmR+YW55fm9mfnRoZX4zfmVpZ2VufnZhbHVlc35pc35jb3JyZWN0LH5hbmR+KDIpfmFueX5wZXJtdXRhdGlvbn5vZn50aGV+MTZ+ZWlnZW5+dmVjdG9yc353aWxsfmNvcnJlY3RseX5kaWFnb25hbGl6ZX50aGV+ZWlnZW4mIzg3MjI7YmFzaXN+SGFtaWx0b25pYW5+bWF0cml4fnRvfmNyZWF0ZX5hfkhhbWlsdG9uaWFufm1hdHJpeH5pbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzLkYnRi8vJSdpdGFsaWNHRjlGMkY1LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJTBmb250X3N0eWxlX25hbWVHUS5NYXBsZX5Db21tZW50RidGMkY1">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRZ2VufkF+c29sdXRpb25+dG9+dGhlfmVpZ2VufnN5c3RlbX5pc35jb3BpZWR+YW5kfnBhc3RlZH5iZWxvd35pbn5leHBhbmRlZH5mb3JtLH5pLmUuLH5mcm9tfjEyfnJvd3N+dG9+MTZ+cm93cyx+dG9+aGFuZGxlfmRlZ2VuZXJhY3l+YW5kfnNvfnRoYXR+dGhlfm9yZGVyfm9mfnRoZX5laWdlbn52YWx1ZXN+bWF0Y2hlc350aGVpcn5vcmRlcn5pbn50aGV+c3BpbiYjODcyMjtwcm9kdWN0fkhhbWlsdG9uaWFufmFib3ZlLn5NYXRjaGluZ35vY2N1cnN+b25+dGhlfmNvZWZmaWNpZW50c35vZn5XYyx+V2gsfmFuZH5KY2h+YnV0fm5vdH5KaGh+YmVjYXVzZX50aGV+Y29lZmZpY2llbnRzfm9mfkpoaH5jaGFuZ2V+YmV0d2Vlbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzfmFuZH50aGV+ZWlnZW5+YmFzaXMufn5UaGlzfm1hdGNoaW5nfmFzc2lnbnN+NH5ub24mIzg3MjI7ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+YW5kfjEyfmRlZ2VuZXJhdGV+ZWlnZW5+dmFsdWVzLH53aGVyZX50aGV+MTJ+ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+Y29tcHJpc2V+NH5zZXRzfm9mfjN+ZWlnZW5+dmFsdWVzfnBlcn5zZXQufldpdGhpbn5lYWNofnNldCx+aXR+aXN+dW5pbXBvcnRhbnR+aG93fnRoZX4zfmVpZ2VufnZhbHVlc35hcmV+cGVybXV0ZWR+YmVjYXVzZX4oMSl+YX5jb3JyZWN0fmVpZ2VufnZhbHVlfmlzfm5lY2Vzc2FyeX50b35jYWxjdWxhdGV+dGhlfmRlbnNpdHl+bWF0cml4fmV2b2x1dGlvbn5hbmR+YW55fm9mfnRoZX4zfmVpZ2VufnZhbHVlc35pc35jb3JyZWN0LH5hbmR+KDIpfmFueX5wZXJtdXRhdGlvbn5vZn50aGV+MTZ+ZWlnZW5+dmVjdG9yc353aWxsfmNvcnJlY3RseX5kaWFnb25hbGl6ZX50aGV+ZWlnZW4mIzg3MjI7YmFzaXN+SGFtaWx0b25pYW5+bWF0cml4fnRvfmNyZWF0ZX5hfkhhbWlsdG9uaWFufm1hdHJpeH5pbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzLkYnRi8vJSdpdGFsaWNHRjlGMkY1LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJTBmb250X3N0eWxlX25hbWVHUS5NYXBsZX5Db21tZW50RidGMkY1</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenSystem :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:
</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZlbjYoLUYjNigtRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJSVib2xkR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Zob0YvRjVGOC1GOzYvUSI7RidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZMRlZGYG9GL0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RmVvRmhv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZlbjYoLUYjNigtRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJSVib2xkR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Zob0YvRjVGOC1GOzYvUSI7RidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZMRlZGYG9GL0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RmVvRmhv</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEibkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSMxNkYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJuR0YoIiM7NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvLyUlYm9sZEdGOS9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYnUSJpRidGL0ZOLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSJuRidGL0ZORlZGWUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSxlaWdlblN5c3RlbUYnRi9GTkZWRlktSShtZmVuY2VkR0YkNigtRiM2KUZSLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjVGL0YyRjUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi9RIjtGJ0YvRk5GUEY3L0Y7RlhGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGZm9GL0Zpb0ZccEYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvLyUlYm9sZEdGOS9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYnUSJpRidGL0ZOLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSJuRidGL0ZORlZGWUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSxlaWdlblN5c3RlbUYnRi9GTkZWRlktSShtZmVuY2VkR0YkNigtRiM2KUZSLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjVGL0YyRjUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi9RIjtGJ0YvRk5GUEY3L0Y7RlhGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGZm9GL0Zpb0ZccEYyRjU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMhIiIiIiNJI1doR0YoIyEiJEYxSSRKY2hHRigjIiIkIiIlSSRKaGhHRihGNiIiIjwjLUknUlRBQkxFR0YoNiUiNT9HLlxAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNzItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKC1GRTYjUSIwRihGS0ZLRktGS0ZLRktGS0ZLRktGS0ZLRktGS0ZLJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUY6PCMtRk42Iy9JJCVpZEdGKEY/</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoIyEiIiIiI0kjV2hHRihGNkYwPCMtSSdSVEFCTEVHRig2JSI1a1otXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUZENiNRKyZ1bWludXMwOzFGKC1GRDYjUSIxRihGQ0ZDRkNGQ0ZDRkNGQ0ZDRkNGQ0ZDRkNGQyZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GMDwjLUZQNiMvSSQlaWRHRihGPg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoIyEiIiIiI0kjV2hHRihGNkYwPCMtSSdSVEFCTEVHRig2JSI1JSlbLVxAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNzItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1GRDYjUSsmdW1pbnVzMDsxRihGQ0ZDLUZENiNRIjFGKEZDRkNGQ0ZDRkNGQ0ZDRkNGQ0ZDRkMmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyM3JUYtRjA8Iy1GUDYjL0kkJWlkR0YoRj4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKCMiIiJGN0Y6PCMtSSdSVEFCTEVHRig2JSI1L10tXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkRGRC1GRTYjUSsmdW1pbnVzMDsxRihGRC1GRTYjUSIxRihGREZERkRGREZERkRGREZERkRGRCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GOjwjLUZRNiMvSSQlaWRHRihGPw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoIyEiIiIiI0kjV2hHRihGNkYwPCMtSSdSVEFCTEVHRig2JSI1Q14tXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUZENiNRIjFGKEZKRkNGSkZDRkNGQ0ZDRkNGQ0ZDRkNGQ0ZDRkMmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyM3JUYtRjA8Iy1GTTYjL0kkJWlkR0YoRj4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKCMiIiJGN0Y6PCMtSSdSVEFCTEVHRig2JSI1V18tXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkRGRC1GRTYjUSsmdW1pbnVzMDsxRihGREZELUZFNiNRIjFGKEZERkRGREZERkRGREZERkRGRCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GOjwjLUZRNiMvSSQlaWRHRihGPw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKCMiIiJGN0Y6PCMtSSdSVEFCTEVHRig2JSI1a2AtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkRGRC1GRTYjUSIxRihGREZLRktGREZERkRGREZERkRGREZERkQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyM3JUYtRjo8Iy1GTjYjL0kkJWlkR0YoRj8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMhIiIiIiNJI1doR0YoIyIiJEYxSSRKY2hHRigjISIkIiIlSSRKaGhHRigjRjRGOCIiIjwjLUknUlRBQkxFR0YoNiUiNSVbRCFcQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGRUZFRkVGRUZFRkUtRkY2I1EiMUYoRkVGRUZFRkVGRUZFRkVGRSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GOzwjLUZPNiMvSSQlaWRHRihGQA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMiIiIiIiNJI1doR0YoIyEiJEYxSSRKY2hHRigjRjQiIiVJJEpoaEdGKCMiIiRGN0YwPCMtSSdSVEFCTEVHRig2JSI1L2MtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkRGREZERkRGREZERkQtRkU2I1EiMUYoRkRGREZERkRGREZERkQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyM3JUYtRjA8Iy1GTjYjL0kkJWlkR0YoRj8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoIyIiIiIiI0kjV2hHRigjRjBGOEY3PCMtSSdSVEFCTEVHRig2JSI1Q2QtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkRGREZERkRGREZERkRGRC1GRTYjUSsmdW1pbnVzMDsxRigtRkU2I1EiMUYoRkRGREZERkRGRCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GNzwjLUZRNiMvSSQlaWRHRihGPw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoIyIiIiIiI0kjV2hHRigjRjBGOEY3PCMtSSdSVEFCTEVHRig2JSI1V2UtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRkRGREZERkRGREZERkRGRC1GRTYjUSsmdW1pbnVzMDsxRihGREZELUZFNiNRIjFGKEZERkRGRCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GNzwjLUZRNiMvSSQlaWRHRihGPw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKEY2RjA8Iy1JJ1JUQUJMRUdGKDYlIjVrZi1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGQkZCRkJGQkZCRkJGQkZCRkJGQi1GQzYjUSsmdW1pbnVzMDsxRihGQkZCLUZDNiNRIjFGKEZCJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUYwPCMtRk82Iy9JJCVpZEdGKEY9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjISIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoIyIiIiIiI0kjV2hHRigjRjBGOEY3PCMtSSdSVEFCTEVHRig2JSI1JTNFIVxAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNzItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEZERkRGREZERkRGREZERkQtRkU2I1EiMUYoRktGREZLRkRGREZEJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUY3PCMtRk42Iy9JJCVpZEdGKEY/</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjISIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKEY2RjA8Iy1JJ1JUQUJMRUdGKDYlIjUvaS1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGQkZCRkJGQkZCRkJGQkZCRkJGQi1GQzYjUSsmdW1pbnVzMDsxRihGQi1GQzYjUSIxRihGQkZCJkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjNyVGLUYwPCMtRk82Iy9JJCVpZEdGKEY9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSRKY2hHRigjIiIiIiIlSSRKaGhHRigjIiIkRjFJI1djR0YoI0YwIiIjSSNXaEdGKEY2RjA8Iy1JJ1JUQUJMRUdGKDYlIjVDai1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGQkZCRkJGQkZCRkJGQkZCRkJGQi1GQzYjUSIxRihGQkZJRklGQiZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GMDwjLUZMNiMvSSQlaWRHRihGPQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3JSwqSSNXY0dGKCMiIiIiIiNJI1doR0YoIyIiJEYxSSRKY2hHRigjRjQiIiVJJEpoaEdGKEY2RjA8Iy1JJ1JUQUJMRUdGKDYlIjVXay1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGQkZCRkJGQkZCRkJGQkZCRkJGQkZCRkJGQkZCLUZDNiNRIjFGKCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3IzclRi1GMDwjLUZMNiMvSSQlaWRHRihGPQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1331" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjcvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1319">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14" executable="false"># Create the transformation matrix to map from the spin-product basis to the eigen basis. Each column of the transformation matrix contains one eigen vector.  The eigen vectors form the columns, not the rows, of the transformation matrix. Note that normalized eigen vectors are  not required for the transformation.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1329" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EicUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNidRJ01hdHJpeEYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJuRidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl9vRi9GYm9GZW9GNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EicUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNidRJ01hdHJpeEYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJuRidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl9vRi9GYm9GZW9GNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNidRImlGJ0YvLyUnaXRhbGljR0Y5RjJGNUZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GTzYnUSJuRidGL0ZSRjJGNUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRk82J1EiakYnRi9GUkYyRjVGS0ZURktGV0ZLRlpGSy1GTzYnUSJxRidGL0ZSRjJGNS1JKG1mZW5jZWRHRiQ2KC1GIzYrRmduLUYsNi9RIixGJ0YvRjJGNUY3L0Y7USV0cnVlRidGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGTi8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1Ri9GMkY1LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi9RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGW3EtRk82J1Ejb3BGJ0YvRlJGMkY1LUZebzYmLUYjNistRk82J1EsZWlnZW5TeXN0ZW1GJ0YvRlJGMkY1LUZebzYoLUYjNilGTkZpb0YvRlxwRl9wRjJGNUYvRjJGNUZhcEZkcC1GXm82KC1GIzYpLUkjbW5HRiQ2JlEiM0YnRi9GMkY1RmlvRi9GXHBGX3BGMkY1Ri9GMkY1RmFwRmRwRmlvRi9GXHBGX3BGMkY1Ri9GMkY1LUZebzYoLUYjNilGZ25GaW9GL0ZccEZfcEYyRjVGL0YyRjVGYXBGZHBGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGZ3ItRiw2L1EiO0YnRi9GMkY1RjdGZW9GPEY+RkBGQkZERkZGXHFGaW9GL0ZccEZfcEYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNidRImlGJ0YvLyUnaXRhbGljR0Y5RjJGNUZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GTzYnUSJuRidGL0ZSRjJGNUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRk82J1EiakYnRi9GUkYyRjVGS0ZURktGV0ZLRlpGSy1GTzYnUSJxRidGL0ZSRjJGNS1JKG1mZW5jZWRHRiQ2KC1GIzYrRmduLUYsNi9RIixGJ0YvRjJGNUY3L0Y7USV0cnVlRidGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGTi8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1Ri9GMkY1LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi9RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGW3EtRk82J1Ejb3BGJ0YvRlJGMkY1LUZebzYmLUYjNistRk82J1EsZWlnZW5TeXN0ZW1GJ0YvRlJGMkY1LUZebzYoLUYjNilGTkZpb0YvRlxwRl9wRjJGNUYvRjJGNUZhcEZkcC1GXm82KC1GIzYpLUkjbW5HRiQ2JlEiM0YnRi9GMkY1RmlvRi9GXHBGX3BGMkY1Ri9GMkY1RmFwRmRwRmlvRi9GXHBGX3BGMkY1Ri9GMkY1LUZebzYoLUYjNilGZ25GaW9GL0ZccEZfcEYyRjVGL0YyRjVGYXBGZHBGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGZ3ItRiw2L1EiO0YnRi9GMkY1RjdGZW9GPEY+RkBGQkZERkZGXHFGaW9GL0ZccEZfcEYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1349">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1350">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Verify that the transformation matrix diagonalizes the spin-product-basis hamiltonian matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EmZXZhbG1GJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNidRJHNpbUYnRi9GMkY1RjgtRjs2Ji1GIzYuLUYsNidRKGludmVyc2VGJ0YvRjJGNUY4LUY7NiYtRiM2KS1GLDYnUSJxRidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUkjbW9HRiQ2L1EiLEYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2J1EiaEYnRi9GMkY1RjhGWEZNRlBGL0ZTRlZGNUY4Ri9GNUY4RlBGL0ZTRlZGNUY4Ri9GNUY4LUZZNi9RIjtGJ0YvRjVGOEZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMjc3Nzc3OGVtRidGUEYvRlNGVkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EmZXZhbG1GJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNidRJHNpbUYnRi9GMkY1RjgtRjs2Ji1GIzYuLUYsNidRKGludmVyc2VGJ0YvRjJGNUY4LUY7NiYtRiM2KS1GLDYnUSJxRidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUkjbW9HRiQ2L1EiLEYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2J1EiaEYnRi9GMkY1RjhGWEZNRlBGL0ZTRlZGNUY4Ri9GNUY4RlBGL0ZTRlZGNUY4Ri9GNUY4LUZZNi9RIjtGJ0YvRjVGOEZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMjc3Nzc3OGVtRidGUEYvRlNGVkY1Rjg=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1355">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1356">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Normalize the eigen vectors in the transformation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1354">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1357">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to coldim(q) do
normSum :=0;
for j to rowdim(q) do normSum := normSum + q[j,i]*q[j,i] od;
normSum := sqrt(normSum);
for j to rowdim(q) do q[j,i] := q[j,i]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1353">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">evalm(q);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXJvd0dGJDYlLUknbXRhYmxlR0YkNkQtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQC8lK2dyb3VwYWxpZ25HRkAvJShyb3dzcGFuR0Y6LyUrY29sdW1uc3BhbkdGOi1GNTYoLUY4NiRRIjBGJ0Y7Rj5GQUZDRkVGR0ZJRklGSUZJRklGSUZJRklGSUZJRklGSUZJRklGPkZBRkMtRjI2NUZJLUY1NigtRiw2JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnRjsvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlovJSlzdHJldGNoeUdGWi8lKnN5bW1ldHJpY0dGWi8lKGxhcmdlb3BHRlovJS5tb3ZhYmxlbGltaXRzR0ZaLyUnYWNjZW50R0ZaLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY28tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GODYkUSIyRidGO0ZccC8lLmxpbmV0aGlja25lc3NHRjovJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3AvJSliZXZlbGxlZEdGWkY7Rj5GQUZDRkVGR0ZQRkktRjU2KC1GZ282KC1Gam82Iy1GODYkUSIzRidGO0ZecUZfcEZhcEZkcEZmcEY+RkFGQ0ZFRkdGSUZJRklGSUZJRklGSUZJRklGSUZJRj5GQUZDLUYyNjVGSS1GNTYoRmZvRj5GQUZDRkVGR0ZJRklGaHBGSUZJRklGSUZJRklGSUZJRklGSUZJRj5GQUZDLUYyNjVGSUZJRklGUEZJRlBGaHBGSUZJRklGSUZJRklGSUZJRklGPkZBRkMtRjI2NUZJRklGY3FGSUZocEZJRklGSUZJRklGSUZJRklGSUZJRklGPkZBRkMtRjI2NUZJRklGSUZjcUZJRklGaHBGSUZJRklGSUZJRklGSUZJRklGPkZBRkMtRjI2NUZJRklGSUZJRklGY3FGaHBGSUZJRklGSUZJRklGSUZJRklGPkZBRkMtRjI2NUZJRklGSUZJRklGSUZJRjRGSUZJRklGSUZJRklGSUZJRj5GQUZDLUYyNjVGSUZJRklGSUZJRklGSUZJRjRGSUZJRklGSUZJRklGSUY+RkFGQy1GMjY1RklGSUZJRklGSUZJRklGSUZJRlBGUEZJRmhwRklGSUZJRj5GQUZDLUYyNjVGSUZJRklGSUZJRklGSUZJRklGY3FGSUZJRmhwRklGSUZJRj5GQUZDLUYyNjVGSUZJRklGSUZJRklGSUZJRklGSUZJRlBGSUZQRmhwRklGPkZBRkMtRjI2NUZJRklGSUZJRklGSUZJRklGSUZJRmNxRklGaHBGSUZJRklGPkZBRkMtRjI2NUZJRklGSUZJRklGSUZJRklGSUZJRklGSUZJRmNxRmhwRklGPkZBRkMtRjI2NUZJRklGSUZJRklGSUZJRklGSUZJRklGY3FGSUZJRmhwRklGPkZBRkMtRjI2NUZJRklGSUZJRklGSUZJRklGSUZJRklGSUZJRklGSUY0Rj5GQUZDLyUmYWxpZ25HUSVheGlzRicvRj9RKWJhc2VsaW5lRicvRkJGY3AvRkRRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZ3QvJSZmcmFtZUdGZ3QvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZaLyUtZXF1YWxjb2x1bW5zR0ZaLyUtZGlzcGxheXN0eWxlR0ZaLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmR0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y7RjsvSSttc2VtYW50aWNzR0YkUSlhcnJheVsyXUYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zddg==">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1318">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1360">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Obtain the eigen vectors of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1359">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1363">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := nops([eigenSystem]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1361">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenVector := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1366">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenVector[i] := op(eigenSystem[i][3]) od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNihGOy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZm8vJStncm91cGFsaWduR0Zmby8lKHJvd3NwYW5HRj4vJStjb2x1bW5zcGFuR0Y+LUZibzYoLUY8NiRGQ0Y/RmRvRmdvRmlvRltwRl1wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRl9wRmRvRmdvRmlvLyUmYWxpZ25HUSVheGlzRicvRmVvUSliYXNlbGluZUYnL0Zob1EnY2VudGVyRicvRmpvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRltyLyUmZnJhbWVHRltyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZocS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmFzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRj5GXnNGP0Zkb0Znb0Zpb0ZbcEZdcC1GYm82KC1GPDYlRkNGXnNGP0Zkb0Znb0Zpb0ZbcEZdcEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZkb0Znb0Zpb0ZjcEZmcC9GaG9GW3NGanBGXHFGXnFGYXFGY3FGZnFGaXFGXHJGXnJGYHJGY3JGZXJGZ3JGaXJGXHNGXnNGP0Zec0Y/L0Zlc1EiW0YnL0Zoc1EiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiIi1JJ1JUQUJMRUdGKDYlIjU/Ry5cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIxRigtRjo2I1EiMEYoRkBGQEZARkBGQEZARkBGQEZARkBGQEZARkBGQCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3AtRmJvNigtRjw2JFErJnVtaW51czA7MUYnRj9GZm9GaW9GW3BGXXBGYHAtRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNyLyUmZnJhbWVHRmNyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGZnNGP0Zmb0Zpb0ZbcEZdcEZgcC1GYm82KC1GLDYmLUZFNi5RKiZ1bWludXMwO0YnRmZzRj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZnUtRjw2JUZfcEZmc0Y/RmZzRj9GZm9GaW9GW3BGXXBGYHAtRmJvNihGaHVGZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGZm9GaW9GW3BGW3FGXnEvRmpvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRj9GZnNGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiIy1JJ1JUQUJMRUdGKDYlIjVrWi1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRigtRjo2I1ErJnVtaW51czA7MUYoLUY6NiNRIjFGKEY5RjlGOUY5RjlGOUY5RjlGOUY5RjlGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjNGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3AtRmJvNigtRjw2JFErJnVtaW51czA7MUYnRj9GZm9GaW9GW3BGXXBGYHBGYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNyLyUmZnJhbWVHRmNyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGZnNGP0Zmb0Zpb0ZbcEZdcEZgcC1GYm82KC1GLDYmLUZFNi5RKiZ1bWludXMwO0YnRmZzRj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZnUtRjw2JUZfcEZmc0Y/RmZzRj9GZm9GaW9GW3BGXXBGYHBGanRGanQtRmJvNihGaHVGZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGZm9GaW9GW3BGW3FGXnEvRmpvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRj9GZnNGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJC1JJ1JUQUJMRUdGKDYlIjUlKVstXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUY6NiNRKyZ1bWludXMwOzFGKEY5RjktRjo2I1EiMUYoRjlGOUY5RjlGOUY5RjlGOUY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GRjYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjRGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW8tRmJvNigtRjw2JFErJnVtaW51czA7MUYnRj9GZm9GaW9GW3BGXXBGYHBGYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNyLyUmZnJhbWVHRmNyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGZnNGP0Zmb0Zpb0ZbcEZdcEZgcEZqdEZqdC1GYm82KC1GLDYmLUZFNi5RKiZ1bWludXMwO0YnRmZzRj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZnUtRjw2JUZfcEZmc0Y/RmZzRj9GZm9GaW9GW3BGXXBGYHBGanQtRmJvNihGaHVGZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanRGanRGanRGZm9GaW9GW3BGW3FGXnEvRmpvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRj9GZnNGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJS1JJ1JUQUJMRUdGKDYlIjUvXS1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5LUY6NiNRKyZ1bWludXMwOzFGKEY5LUY6NiNRIjFGKEY5RjlGOUY5RjlGOUY5RjlGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjVGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3AtRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmJwRmFvRmJwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGYXNGP0Zmb0Zpb0ZbcEZdcEZgcC1GYm82KC1GPDYlRl9wRmFzRj9GZm9GaW9GW3BGXXBGYHBGaXRGZXRGaXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRj9GYXNGPy9GaHNRIltGJy9GW3RRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJi1JJ1JUQUJMRUdGKDYlIjVDXi1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRigtRjo2I1EiMUYoRkBGOUZARjlGOUY5RjlGOUY5RjlGOUY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjZGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW8tRmJvNigtRjw2JFErJnVtaW51czA7MUYnRj9GZm9GaW9GW3BGXXBGYHBGYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmhxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmNyLyUmZnJhbWVHRmNyLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zgci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmlzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGZnNGP0Zmb0Zpb0ZbcEZdcEZgcEZqdEZqdC1GYm82KC1GLDYmLUZFNi5RKiZ1bWludXMwO0YnRmZzRj9GSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZnUtRjw2JUZfcEZmc0Y/RmZzRj9GZm9GaW9GW3BGXXBGYHBGanRGanQtRmJvNihGaHVGZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanRGanRGZm9GaW9GW3BGW3FGXnEvRmpvRmNzRmJxRmRxRmZxRmlxRltyRl5yRmFyRmRyRmZyRmhyRltzRl1zRl9zRmFzRmRzRmZzRj9GZnNGPy9GXXRRIltGJy9GYHRRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiJy1JJ1JUQUJMRUdGKDYlIjVXXy1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5LUY6NiNRKyZ1bWludXMwOzFGKEY5RjktRjo2I1EiMUYoRjlGOUY5RjlGOUY5RjlGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjdGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmJwRmJwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGYXNGP0Zmb0Zpb0ZbcEZdcEZgcEZldEZldC1GYm82KC1GPDYlRl9wRmFzRj9GZm9GaW9GW3BGXXBGYHBGZXRGaXRGaXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRj9GYXNGPy9GaHNRIltGJy9GW3RRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiKC1JJ1JUQUJMRUdGKDYlIjVrYC1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5LUY6NiNRIjFGKEY5RkBGQEY5RjlGOUY5RjlGOUY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW9GYW9GYW9GYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGYXNGP0Zmb0Zpb0ZbcEZdcEZgcEZldEZldEZldEZldEZldEZldC1GYm82KC1GPDYlRl9wRmFzRj9GZm9GaW9GW3BGXXBGYHBGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRj9GYXNGPy9GaHNRIltGJy9GW3RRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiKS1JJ1JUQUJMRUdGKDYlIjUlW0QhXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjlGOUY5RjlGOUY5LUY6NiNRIjFGKEY5RjlGOUY5RjlGOUY5RjkmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRkM2Iy9JJCVpZEdGKEY0</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjlGJy9GOVEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZZLUkobWZlbmNlZEdGJDYoLUYsNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtRjw2JEZDRj8vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhvLyUrZ3JvdXBhbGlnbkdGaG8vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGX3BGYW9GYW9GYW9GYW9GYW9GYW9GYW8tRmJvNigtRjw2JEZfcEY/RmZvRmlvRltwRl1wRmBwRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGNy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGSi8lLWVxdWFsY29sdW1uc0dGSi8lLWRpc3BsYXlzdHlsZUdGSi8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGP0Y/L0krbXNlbWFudGljc0dGJFEqUm93VmVjdG9yRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRmRzRj8tRmduNictRiw2JS1GXG82NS1GX282NS1GYm82KC1GPDYlRkNGYXNGP0Zmb0Zpb0ZbcEZdcEZgcEZldEZldEZldEZldEZldEZldEZldC1GYm82KC1GPDYlRl9wRmFzRj9GZm9GaW9GW3BGXXBGYHBGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZm9GaW9GW3BGZnBGaXAvRmpvRl5zRl1xRl9xRmFxRmRxRmZxRmlxRlxyRl9yRmFyRmNyRmZyRmhyRmpyRlxzRl9zRmFzRj9GYXNGPy9GaHNRIltGJy9GW3RRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIiKi1JJ1JUQUJMRUdGKDYlIjUvYy1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOS1GOjYjUSIxRihGOUY5RjlGOUY5RjlGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEwRicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRRKyZ1bWludXMwOzFGJ0Y/RmZvRmlvRltwRl1wRmBwLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZhb0Zhb0Zhb0Zhb0Zhb0Zmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjci8lJmZyYW1lR0Zjci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmZzRj9GZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanQtRmJvNigtRiw2Ji1GRTYuUSomdW1pbnVzMDtGJ0Zmc0Y/RkhGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmZ1LUY8NiVGX3BGZnNGP0Zmc0Y/RmZvRmlvRltwRl1wRmBwLUZibzYoRmh1RmZvRmlvRltwRl1wRmBwRmp0Rmp0Rmp0Rmp0Rmp0RmZvRmlvRltwRltxRl5xL0Zqb0Zjc0ZicUZkcUZmcUZpcUZbckZeckZhckZkckZmckZockZbc0Zdc0Zfc0Zhc0Zkc0Zmc0Y/RmZzRj8vRl10USJbRicvRmB0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjNS1JJ1JUQUJMRUdGKDYlIjVDZC1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOUY5LUY6NiNRKyZ1bWludXMwOzFGKC1GOjYjUSIxRihGOUY5RjlGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzExRicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRRKyZ1bWludXMwOzFGJ0Y/RmZvRmlvRltwRl1wRmBwRmFvRmFvLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZhb0Zhb0Zhb0Zmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjci8lJmZyYW1lR0Zjci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmZzRj9GZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanQtRmJvNigtRiw2Ji1GRTYuUSomdW1pbnVzMDtGJ0Zmc0Y/RkhGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmZ1LUY8NiVGX3BGZnNGP0Zmc0Y/RmZvRmlvRltwRl1wRmBwRmp0Rmp0LUZibzYoRmh1RmZvRmlvRltwRl1wRmBwRmp0Rmp0Rmp0RmZvRmlvRltwRltxRl5xL0Zqb0Zjc0ZicUZkcUZmcUZpcUZbckZeckZhckZkckZmckZockZbc0Zdc0Zfc0Zhc0Zkc0Zmc0Y/RmZzRj8vRl10USJbRicvRmB0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjNi1JJ1JUQUJMRUdGKDYlIjVXZS1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOUY5LUY6NiNRKyZ1bWludXMwOzFGKEY5RjktRjo2I1EiMUYoRjlGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEyRicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRRKyZ1bWludXMwOzFGJ0Y/RmZvRmlvRltwRl1wRmBwRmFvRmFvLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZhb0Zmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjci8lJmZyYW1lR0Zjci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmZzRj9GZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanRGanRGanQtRmJvNigtRiw2Ji1GRTYuUSomdW1pbnVzMDtGJ0Zmc0Y/RkhGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmZ1LUY8NiVGX3BGZnNGP0Zmc0Y/RmZvRmlvRltwRl1wRmBwRmp0Rmp0LUZibzYoRmh1RmZvRmlvRltwRl1wRmBwRmp0RmZvRmlvRltwRltxRl5xL0Zqb0Zjc0ZicUZkcUZmcUZpcUZbckZeckZhckZkckZmckZockZbc0Zdc0Zfc0Zhc0Zkc0Zmc0Y/RmZzRj8vRl10USJbRicvRmB0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjNy1JJ1JUQUJMRUdGKDYlIjVrZi1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOUY5RjlGOS1GOjYjUSsmdW1pbnVzMDsxRihGOUY5LUY6NiNRIjFGKEY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEzRicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZicEZhb0ZicEZhb0Zhb0Zhb0Zmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZjcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zeci8lJmZyYW1lR0Zeci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zkc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmFzRj9GZm9GaW9GW3BGXXBGYHBGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXQtRmJvNigtRjw2JUZfcEZhc0Y/RmZvRmlvRltwRl1wRmBwRml0RmV0Rml0RmV0RmV0RmV0RmZvRmlvRltwRmZwRmlwL0Zqb0Zec0ZdcUZfcUZhcUZkcUZmcUZpcUZcckZfckZhckZjckZmckZockZqckZcc0Zfc0Zhc0Y/RmFzRj8vRmhzUSJbRicvRlt0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjOC1JJ1JUQUJMRUdGKDYlIjUlM0UhXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjlGOUY5RjlGOUY5RjlGOS1GOjYjUSIxRihGQEY5RkBGOUY5RjkmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRkM2Iy9JJCVpZEdGKEY0</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzE0RicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRRKyZ1bWludXMwOzFGJ0Y/RmZvRmlvRltwRl1wRmBwRmFvLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZhb0Zhb0Zmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZocS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjci8lJmZyYW1lR0Zjci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zpc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmZzRj9GZm9GaW9GW3BGXXBGYHBGanRGanRGanRGanRGanRGanRGanRGanRGanRGanQtRmJvNigtRiw2Ji1GRTYuUSomdW1pbnVzMDtGJ0Zmc0Y/RkhGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmZ1LUY8NiVGX3BGZnNGP0Zmc0Y/RmZvRmlvRltwRl1wRmBwRmp0LUZibzYoRmh1RmZvRmlvRltwRl1wRmBwRmp0Rmp0RmZvRmlvRltwRltxRl5xL0Zqb0Zjc0ZicUZkcUZmcUZpcUZbckZeckZhckZkckZmckZockZbc0Zdc0Zfc0Zhc0Zkc0Zmc0Y/RmZzRj8vRl10USJbRicvRmB0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjOS1JJ1JUQUJMRUdGKDYlIjUvaS1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOUY5RjlGOS1GOjYjUSsmdW1pbnVzMDsxRihGOS1GOjYjUSIxRihGOUY5JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZGNiMvSSQlaWRHRihGNA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzE1RicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZhb0ZicEZicEZhb0Zmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZjcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zeci8lJmZyYW1lR0Zeci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zkc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmFzRj9GZm9GaW9GW3BGXXBGYHBGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXQtRmJvNigtRjw2JUZfcEZhc0Y/RmZvRmlvRltwRl1wRmBwRmV0Rml0Rml0RmV0RmZvRmlvRltwRmZwRmlwL0Zqb0Zec0ZdcUZfcUZhcUZkcUZmcUZpcUZcckZfckZhckZjckZmckZockZqckZcc0Zfc0Zhc0Y/RmFzRj8vRmhzUSJbRicvRlt0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjOi1JJ1JUQUJMRUdGKDYlIjVDai1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOUY5RjlGOS1GOjYjUSIxRihGOUZARkBGOSZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSxlaWdlblZlY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzE2RicvRjlRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRj8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGWS1JKG1mZW5jZWRHRiQ2KC1GLDYlLUknbXRhYmxlR0YkNjUtSSRtdHJHRiQ2NS1JJG10ZEdGJDYoLUY8NiRGQ0Y/LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRl9wRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvRmFvLUZibzYoLUY8NiRGX3BGP0Zmb0Zpb0ZbcEZdcEZgcEZmb0Zpb0ZbcC8lJmFsaWduR1ElYXhpc0YnL0Znb1EpYmFzZWxpbmVGJy9Gam9RJ2NlbnRlckYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjcvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZjcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zeci8lJmZyYW1lR0Zeci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkovJS1lcXVhbGNvbHVtbnNHRkovJS1kaXNwbGF5c3R5bGVHRkovJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj9GPy9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zkc0Y/LUZnbjYnLUYsNiUtRlxvNjUtRl9vNjUtRmJvNigtRjw2JUZDRmFzRj9GZm9GaW9GW3BGXXBGYHBGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXRGZXQtRmJvNigtRjw2JUZfcEZhc0Y/RmZvRmlvRltwRl1wRmBwRmZvRmlvRltwRmZwRmlwL0Zqb0Zec0ZdcUZfcUZhcUZkcUZmcUZpcUZcckZfckZhckZjckZmckZockZqckZcc0Zfc0Zhc0Y/RmFzRj8vRmhzUSJbRicvRlt0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkksZWlnZW5WZWN0b3JHRig2IyIjOy1JJ1JUQUJMRUdGKDYlIjVXay1cQDopWyQqbyQtSSdWRUNUT1JHRig2IzcyLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIwRihGOUY5RjlGOUY5RjlGOUY5RjlGOUY5RjlGOUY5LUY6NiNRIjFGKCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GQzYjL0kkJWlkR0YoRjQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1368">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1362">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Normalize the eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1364">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1365">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do
normSum := 0;
for j to n do normSum := normSum + eigenVector[i][j]*eigenVector[i][j] od;
normSum := sqrt(normSum);
for j to n do eigenVector[i][j] := eigenVector[i][j]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1367">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eval(eigenVector[i]) od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HRj0vJStjb2x1bW5zcGFuR0Y9LUY4NigtRjs2JFEiMEYnRj5GQUZERkZGSEZKRkxGTEZMRkxGTEZMRkxGTEZMRkxGTEZMRkxGTEZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpbi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkby8lJmZyYW1lR0Zkby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZecC8lLWRpc3BsYXlzdHlsZUdGXnAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZbcS1GLDYnLUYvNiUtRjI2NS1GNTY1LUY4NigtRjs2JUY9RmhwRj5GQUZERkZGSEZKLUY4NigtRjs2JUZQRmhwRj5GQUZERkZGSEZKRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRmByRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGPkZocEY+L0ZfcVEiW0YnL0ZicVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1P0cuXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMUYoLUY1NiNRIjBGKEY7RjtGO0Y7RjtGO0Y7RjtGO0Y7RjtGO0Y7RjsmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRj42Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKLUY4NigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlcvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYG8tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZpby8lLmxpbmV0aGlja25lc3NHRkovJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHAvJSliZXZlbGxlZEdGV0Y+RkFGREZGRkhGSy1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGN0Y3RjdGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGSy1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGSy1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1a1otXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUklbXJvd0dGNjYkLUkjbW9HRjY2I1EqJnVtaW51czA7RigtSSZtZnJhY0dGNjYkLUkmbXNxcnRHRjY2Iy1GNTYjUSIyRihGSEZCRjRGNEY0RjRGNEY0RjRGNEY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKLUY4NigtRi82JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlcvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYG8tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIyRidGPkZpby8lLmxpbmV0aGlja25lc3NHRkovJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHAvJSliZXZlbGxlZEdGV0Y+RkFGREZGRkhGS0Y3RjctRjg2KEZjb0ZBRkRGRkZIRktGN0Y3RjdGN0Y3RjdGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGSy1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGS0ZmdEZmdC1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1JSlbLVxAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNzItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKC1JJW1yb3dHRjY2JC1JI21vR0Y2NiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkhGNEY0RkJGNEY0RjRGNEY0RjRGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZLNiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGNy1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GaW8vJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRldGPkZBRkRGRkZIRktGNy1GODYoRmNvRkFGREZGRkhGS0Y3RjdGN0Y3RjdGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGS0ZmdEZmdC1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGS0ZmdC1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1L10tXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNC1JJW1yb3dHRjY2JC1JI21vR0Y2NiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkhGNEZCRjRGNEY0RjRGNEY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKLUY4NigtSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1GOzYkUSIzRidGPkZVLyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmbi8lKWJldmVsbGVkR1EmZmFsc2VGJ0ZBRkRGRkZIRktGTUY3Rk1GN0Y3RjdGN0Y3RjdGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGZm4vRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaW8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHAvJSZmcmFtZUdGZHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zbby8lLWVxdWFsY29sdW1uc0dGW28vJS1kaXNwbGF5c3R5bGVHRltvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZncUY+RkFGREZGRkhGSy1GODYoLUYvNictRlA2KS1GOzYlRkpGZ3FGPi1GOzYlRldGZ3FGPkZYRlpGZ25GaW5GZ3EtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR0Zbby8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZddS1GLzYlLUZTNiRGZ3NGZ3FGZ3FGPkZncUY+RkFGREZGRkhGS0Zfc0Zbc0Zfc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0ZBRkRGRkZcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUY+RmdxRj4vRl5yUSJbRicvRmFyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1Q14tXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiM0YoRkFGO0Y0RjtGNEY0RjRGNEY0RjRGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZENiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGNy1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GaW8vJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRldGPkZBRkRGRkZIRktGN0Y3LUY4NihGY29GQUZERkZGSEZLRjdGN0Y3RjdGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGS0ZmdEZmdC1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGS0ZmdEZmdC1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1V18tXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNC1JJW1yb3dHRjY2JC1JI21vR0Y2NiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkhGNEY0RkJGNEY0RjRGNEY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGNy1GODYoLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiM0YnRj5GVS8lLmxpbmV0aGlja25lc3NHRkovJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdRJmZhbHNlRidGQUZERkZGSEZLRjdGTUZNRjdGN0Y3RjdGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGZm4vRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaW8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHAvJSZmcmFtZUdGZHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zbby8lLWVxdWFsY29sdW1uc0dGW28vJS1kaXNwbGF5c3R5bGVHRltvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZncUY+RkFGREZGRkhGS0Zbc0Zbcy1GODYoLUYvNictRlA2KS1GOzYlRkpGZ3FGPi1GOzYlRldGZ3FGPkZYRlpGZ25GaW5GZ3EtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR0Zbby8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZddS1GLzYlLUZTNiRGZ3NGZ3FGZ3FGPkZncUY+RkFGREZGRkhGS0Zbc0Zfc0Zfc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0ZBRkRGRkZcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUY+RmdxRj4vRl5yUSJbRicvRmFyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1a2AtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNC1JJm1mcmFjR0Y2NiQtSSZtc3FydEdGNjYjLUY1NiNRIjNGKEZBRjRGO0Y7RjRGNEY0RjRGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZENiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3LUY4NigtRjs2JEZKRj5GQUZERkZGSEZLRjdGN0Y3RjdGN0Y3RjdGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpbi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkby8lJmZyYW1lR0Zkby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZecC8lLWRpc3BsYXlzdHlsZUdGXnAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZbcS1GLDYnLUYvNiUtRjI2NS1GNTY1LUY4NigtRjs2JUY9RmhwRj5GQUZERkZGSEZLRlxyRlxyRlxyRlxyRlxyRlxyLUY4NigtRjs2JUZKRmhwRj5GQUZERkZGSEZLRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGPkZocEY+L0ZfcVEiW0YnL0ZicVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1JVtEIVxAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNzItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY0RjRGNEY0RjRGNC1GNTYjUSIxRihGNEY0RjRGNEY0RjRGNEY0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUY+NiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjctRjg2KC1GOzYkRkpGPkZBRkRGRkZIRktGN0Y3RjdGN0Y3RjdGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpbi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkby8lJmZyYW1lR0Zkby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZecC8lLWRpc3BsYXlzdHlsZUdGXnAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZbcS1GLDYnLUYvNiUtRjI2NS1GNTY1LUY4NigtRjs2JUY9RmhwRj5GQUZERkZGSEZLRlxyRlxyRlxyRlxyRlxyRlxyRlxyLUY4NigtRjs2JUZKRmhwRj5GQUZERkZGSEZLRlxyRlxyRlxyRlxyRlxyRlxyRlxyRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGPkZocEY+L0ZfcVEiW0YnL0ZicVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1L2MtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjQtRjU2I1EiMUYoRjRGNEY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRj42Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGNy1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GaW8vJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRldGPkZBRkRGRkZIRkstRjg2KEZjb0ZBRkRGRkZIRktGN0Y3RjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdC1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGSy1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1Q2QtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjRGNC1JJW1yb3dHRjY2JC1JI21vR0Y2NiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkhGQkY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGNy1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiMkYnRj5GaW8vJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBwLyUpYmV2ZWxsZWRHRldGPkZBRkRGRkZIRktGN0Y3LUY4NihGY29GQUZERkZGSEZLRjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdC1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGS0ZmdEZmdC1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1V2UtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjRGNC1JJW1yb3dHRjY2JC1JI21vR0Y2NiNRKiZ1bWludXMwO0YoLUkmbWZyYWNHRjY2JC1JJm1zcXJ0R0Y2NiMtRjU2I1EiMkYoRkhGNEY0RkJGNEY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGN0Y3RjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zgby1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmlvLyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZXRj5GQUZERkZGSEZLRjdGNy1GODYoRmNvRkFGREZGRkhGS0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdC1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGS0ZmdEZmdC1GODYoRmB1RkFGREZGRkhGS0ZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1a2YtXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjRGNEY0RjQtSSVtcm93R0Y2NiQtSSNtb0dGNjYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0Y2NiQtSSZtc3FydEdGNjYjLUY1NiNRIjJGKEZIRjRGNEZCRjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGNy1GODYoLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtRjs2JFEiM0YnRj5GVS8lLmxpbmV0aGlja25lc3NHRkovJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm4vJSliZXZlbGxlZEdRJmZhbHNlRidGQUZERkZGSEZLRk1GN0ZNRjdGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGZm4vRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaW8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHAvJSZmcmFtZUdGZHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zbby8lLWVxdWFsY29sdW1uc0dGW28vJS1kaXNwbGF5c3R5bGVHRltvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZncUY+RkFGREZGRkhGS0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbcy1GODYoLUYvNictRlA2KS1GOzYlRkpGZ3FGPi1GOzYlRldGZ3FGPkZYRlpGZ25GaW5GZ3EtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR0Zbby8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZddS1GLzYlLUZTNiRGZ3NGZ3FGZ3FGPkZncUY+RkFGREZGRkhGS0Zfc0Zbc0Zfc0Zbc0Zbc0Zbc0ZBRkRGRkZcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUY+RmdxRj4vRl5yUSJbRicvRmFyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1JTNFIVxAOilbJCpvJC1JJ1ZFQ1RPUkdGKDYjNzItSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjBGKEY0RjRGNEY0RjRGNEY0RjQtSSZtZnJhY0dGNjYkLUkmbXNxcnRHRjY2Iy1GNTYjUSIzRihGQUY7RjRGO0Y0RjRGNCZJJ1ZlY3RvckdGJTYjSSRyb3dHRig3Iy1GRDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGN0Y3RjctRjg2KC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zgby1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUY7NiRRIjJGJ0Y+RmlvLyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZXRj5GQUZERkZGSEZLRjctRjg2KEZjb0ZBRkRGRkZIRktGN0Y3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGYHAvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZHEvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGX3IvJSZmcmFtZUdGX3IvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZXLyUtZXF1YWxjb2x1bW5zR0ZXLyUtZGlzcGxheXN0eWxlR0ZXLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRlxyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZXMtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZic0Y+RkFGREZGRkhGS0ZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdEZmdC1GODYoLUYvNiYtRlI2LkZURmJzRj5GVUZYRlpGZm5GaG5Gam5GXG9GXm9GYW8tRi82Jy1GZG82KS1GOzYlRkpGYnNGPi1GOzYlRltwRmJzRj5GXHBGXnBGYXBGY3BGYnMtRlI2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GVUZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0Zcdi1GLzYlLUZnbzYkRmZ1RmJzRmJzRj5GYnNGPkZic0Y+RkFGREZGRkhGS0ZmdC1GODYoRmB1RkFGREZGRkhGS0ZmdEZmdEZBRkRGRkZncEZqcEZccUZdcUZfcUZicUZlcUZncUZqcUZdckZgckZickZkckZnckZpckZbc0Zdc0Zgc0Zic0Y+RmJzRj4vRmlzUSJbRicvRlx0USJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1L2ktXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjRGNEY0RjQtSSVtcm93R0Y2NiQtSSNtb0dGNjYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0Y2NiQtSSZtc3FydEdGNjYjLUY1NiNRIjJGKEZIRjRGQkY0RjQmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRks2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGN0Y3RjctRjg2KC1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUY7NiRRIjNGJ0Y+RlUvJS5saW5ldGhpY2tuZXNzR0ZKLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZuLyUpYmV2ZWxsZWRHUSZmYWxzZUYnRkFGREZGRkhGS0Y3Rk1GTUY3RkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGZm4vRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaW8vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHAvJSZmcmFtZUdGZHAvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zbby8lLWVxdWFsY29sdW1uc0dGW28vJS1kaXNwbGF5c3R5bGVHRltvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpSb3dWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGanEtRiw2Jy1GLzYlLUYyNjUtRjU2NS1GODYoLUY7NiVGPUZncUY+RkFGREZGRkhGS0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbc0Zbcy1GODYoLUYvNictRlA2KS1GOzYlRkpGZ3FGPi1GOzYlRldGZ3FGPkZYRlpGZ25GaW5GZ3EtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGPi8lJmZlbmNlR0Zbby8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZddS1GLzYlLUZTNiRGZ3NGZ3FGZ3FGPkZncUY+RkFGREZGRkhGS0Zbc0Zfc0Zfc0Zbc0ZBRkRGRkZcb0Zfb0Zhb0Zib0Zkb0Znb0Zqb0ZccEZfcEZicEZlcEZncEZpcEZccUZecUZgcUZicUZlcUZncUY+RmdxRj4vRl5yUSJbRicvRmFyUSJdRic=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1Q2otXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjRGNEY0RjQtSSZtZnJhY0dGNjYkLUkmbXNxcnRHRjY2Iy1GNTYjUSIzRihGQUY0RjtGO0Y0JkknVmVjdG9yR0YlNiNJJHJvd0dGKDcjLUZENiMvSSQlaWRHRihGLw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiUtSSdtdGFibGVHRiQ2NS1JJG10ckdGJDY1LUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRjdGN0Y3RjdGN0Y3RjdGN0Y3RjdGN0Y3RjdGNy1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zpbi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zkby8lJmZyYW1lR0Zkby8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHUSZmYWxzZUYnLyUtZXF1YWxjb2x1bW5zR0ZecC8lLWRpc3BsYXlzdHlsZUdGXnAvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRj5GPi9JK21zZW1hbnRpY3NHRiRRKlJvd1ZlY3RvckYnLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZbcS1GLDYnLUYvNiUtRjI2NS1GNTY1LUY4NigtRjs2JUY9RmhwRj5GQUZERkZGSEZLRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyRlxyLUY4NigtRjs2JUZKRmhwRj5GQUZERkZGSEZLRkFGREZGRlFGVC9GRUZlcEZYRlpGZ25Gam5GXG9GX29GYm9GZW9GZ29GaW9GXHBGX3BGYXBGY3BGZnBGaHBGPkZocEY+L0ZfcVEiW0YnL0ZicVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1V2stXEA6KVskKm8kLUknVkVDVE9SR0YoNiM3Mi1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjRGNEY0RjRGNEY0RjRGNC1GNTYjUSIxRigmSSdWZWN0b3JHRiU2I0kkcm93R0YoNyMtRj42Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1337">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1369">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1373">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Obtain the eigen values of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1370">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1372">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenValue := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1371">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenValue[i] := eigenSystem[i][1] od;</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR0Y7LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRkctRkI2LVEoJm1pbnVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1Gam42KC1GIzYmLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGaXAtRi82JVEjV2hGJ0YyRjVGPEZfb0Zib0Zkb0Znb0Zpby1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRiM2JkZicEZlcC1GLzYlUSRKY2hGJ0YyRjVGPC1GOTYkUSI0RidGPEZib0Zkb0Znb0Zpb0ZecS1Gam42KC1GIzYmRmJwRmVwLUYvNiVRJEpoaEYnRjJGNUY8RmhxRmJvRmRvRmdvRmlvRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIiLCpJI1djR0YoIyEiIiIiI0kjV2hHRigjISIkRjVJJEpjaEdGKCMiIiQiIiVJJEpoaEdGKEY6NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSRKY2hGJ0YyRjUtRjk2JFEiNEYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRkctRkI2LVEoJm1pbnVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZqby1GWjYoLUYjNiYtRjk2JFEiM0YnRjwtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZncC1GLzYlUSRKaGhGJ0YyRjVGPEZpbkZcb0Zfb0Zib0Zkb0Zmby1GWjYoLUYvNiVRI1djRidGMkY1RjhGXG9GX29GYm9GZG9GZm8tRlo2KC1GLzYlUSNXaEYnRjJGNUY4RlxvRl9vRmJvRmRvRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIjLCpJJEpjaEdGKCMiIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjISIiRjBJI1doR0YoRjo3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjNGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSRKY2hGJ0YyRjUtRjk2JFEiNEYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRkctRkI2LVEoJm1pbnVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZqby1GWjYoLUYjNiZGOC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmRwLUYvNiVRJEpoaEYnRjJGNUY8RmluRlxvRl9vRmJvRmRvRmZvLUZaNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjxGXG9GX29GYm9GZG9GZm8tRlo2KC1GLzYlUSNXaEYnRjJGNUZecUZcb0Zfb0Zib0Zkb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIkLCpJJEpjaEdGKCMiIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjISIiIiIjSSNXaEdGKEY6NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjRGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEkSmNoRidGMkY1RjgvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRkctRkI2LVEoJm1pbnVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1Gam42KC1GIzYmLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGZ3AtRi82JVEkSmhoRidGMkY1RjxGOEZfb0Zib0Zlb0Znb0Zpby1Gam42KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPEZfb0Zib0Zlb0Znby1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEjV2hGJ0YyRjVGYXFGX29GYm9GZW9GZ29GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIlLCpJJEpjaEdGKCMhIiJGMEkkSmhoR0YoIyEiJEYwSSNXY0dGKCNGNCIiI0kjV2hHRigjIiIiRjo3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjVGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSRKY2hGJ0YyRjUtRjk2JFEiNEYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRkctRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpvLUZaNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmdwLUYvNiVRJEpoaEYnRjJGNUY8RmluRlxvRl9vRmJvRmRvLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlJGaW9GW3AtRlo2KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPEZcb0Zfb0Zib0Zkb0ZccS1GWjYoLUYvNiVRI1doRidGMkY1RmRxRlxvRl9vRmJvRmRvRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiImLCpJJEpjaEdGKCMiIiIiIiVJJEpoaEdGKCMiIiRGNUkjV2NHRigjISIiIiIjSSNXaEdGKEY6NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjZGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEkSmNoRidGMkY1LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0ZHLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmpwLUYvNiVRJEpoaEYnRjJGNUY8Rl9vRmJvRmVvRmhvRmpvRlxwLUZqbjYoLUYvNiVRI1djRidGMkY1LUY5NiRRIjJGJ0Y8RmJvRmVvRmhvRmpvLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1Gam42KC1GLzYlUSNXaEYnRjJGNUZkcUZib0Zlb0Zob0Zqb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiInLCpJJEpjaEdGKCMhIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjRjQiIiNJI1doR0YoIyIiIkY7NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjdGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEkSmNoRidGMkY1LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znby8lKWJldmVsbGVkR0ZHLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1Gam42KC1GIzYmLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGanAtRi82JVEkSmhoRidGMkY1RjxGX29GYm9GZW9GaG9Gam8tRkI2LVEoJm1pbnVzO0YnRjxGRUZIRkpGTEZORlBGUkZmbkZobi1Gam42KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPEZib0Zlb0Zob0Zqb0ZccC1Gam42KC1GLzYlUSNXaEYnRjJGNUZncUZib0Zlb0Zob0Zqb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIoLCpJJEpjaEdGKCMhIiIiIiVJJEpoaEdGKCMiIiRGNUkjV2NHRigjRjQiIiNJI1doR0YoIyIiIkY7NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjhGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUZCNi1RKiZ1bWludXMwO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZnbi1JJm1mcmFjR0YkNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdvLyUpYmV2ZWxsZWRHRkctRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSRmZuRmhuLUZqbjYoLUYjNiYtRjk2JFEiM0YnRjwtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZqcC1GLzYlUSNXaEYnRjJGNUY8Rl9vRmJvRmVvRmhvRmpvLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRiM2JkZjcEZmcC1GLzYlUSRKY2hGJ0YyRjVGPC1GOTYkUSI0RidGPEZib0Zlb0Zob0Zqb0ZccC1Gam42KC1GIzYmRmNwRmZwLUYvNiVRJEpoaEYnRjJGNUY8RmlxRmJvRmVvRmhvRmpvRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIpLCpJI1djR0YoIyEiIiIiI0kjV2hHRigjIiIkRjVJJEpjaEdGKCMhIiQiIiVJJEpoaEdGKCNGOEY8NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjlGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkmbWZyYWNHRiQ2KC1GLzYlUSNXY0YnRjJGNS1GOTYkUSIyRidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGRy1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpvLUZaNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmdwLUYvNiVRI1doRidGMkY1RjxGaW5GXG9GX29GYm9GZG9GZm8tRlo2KC1GIzYmRmBwRmNwLUYvNiVRJEpjaEYnRjJGNUY8LUY5NiRRIjRGJ0Y8RlxvRl9vRmJvRmRvLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUkZpb0ZbcC1GWjYoLUYjNiZGYHBGY3AtRi82JVEkSmhoRidGMkY1RjxGY3FGXG9GX29GYm9GZG9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiIqLCpJI1djR0YoIyIiIiIiI0kjV2hHRigjISIkRjVJJEpjaEdGKCNGOCIiJUkkSmhoR0YoIyIiJEY7NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEwRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GQjYtUSomdW1pbnVzMDtGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGZ24tSSZtZnJhY0dGJDYoLUYvNiVRJEpjaEYnRjJGNS1GOTYkUSI0RidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRy1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSRmZuRmhuLUZqbjYoLUYjNiYtRjk2JFEiM0YnRjwtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZqcC1GLzYlUSRKaGhGJ0YyRjVGPEZfb0Zib0Zlb0Zob0Zqby1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjxGYm9GZW9GaG9Gam9GXHAtRmpuNigtRi82JVEjV2hGJ0YyRjVGZ3FGYm9GZW9GaG9Gam9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM1LCpJJEpjaEdGKCMhIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjIiIiIiIjSSNXaEdGKCNGNEY8NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzExRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GQjYtUSomdW1pbnVzMDtGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGZ24tSSZtZnJhY0dGJDYoLUYvNiVRJEpjaEYnRjJGNS1GOTYkUSI0RidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRy1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSRmZuRmhuLUZqbjYoLUYjNiYtRjk2JFEiM0YnRjwtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZqcC1GLzYlUSRKaGhGJ0YyRjVGPEZfb0Zib0Zlb0Zob0Zqby1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjxGYm9GZW9GaG9Gam9GXHAtRmpuNigtRi82JVEjV2hGJ0YyRjVGZ3FGYm9GZW9GaG9Gam9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM2LCpJJEpjaEdGKCMhIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjIiIiIiIjSSNXaEdGKCNGNEY8NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEyRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNigtRi82JVEkSmNoRidGMkY1LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0ZHLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGam8tRlo2KC1GIzYmLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGZ3AtRi82JVEkSmhoRidGMkY1RjxGaW5GXG9GX29GYm9GZG8tRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSRmlvRltwLUZaNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjxGXG9GX29GYm9GZG9GXHEtRlo2KC1GLzYlUSNXaEYnRjJGNUZkcUZcb0Zfb0Zib0Zkb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM3LCpJJEpjaEdGKCMiIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjRjQiIiNJI1doR0YoRjo3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzEzRicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GQjYtUSomdW1pbnVzMDtGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGZ24tSSZtZnJhY0dGJDYoLUYvNiVRJEpjaEYnRjJGNS1GOTYkUSI0RidGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRy1GQjYtUScmcGx1cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmpwLUYvNiVRJEpoaEYnRjJGNUY8Rl9vRmJvRmVvRmhvRmpvRlxwLUZqbjYoLUYvNiVRI1djRidGMkY1LUY5NiRRIjJGJ0Y8RmJvRmVvRmhvRmpvLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlJGZm5GaG4tRmpuNigtRi82JVEjV2hGJ0YyRjVGZHFGYm9GZW9GaG9Gam9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM4LCpJJEpjaEdGKCMhIiIiIiVJJEpoaEdGKCMiIiRGNUkjV2NHRigjIiIiIiIjSSNXaEdGKCNGNEY8NyNGMQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzE0RicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNigtRi82JVEkSmNoRidGMkY1LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0ZHLUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGam8tRlo2KC1GIzYmLUY5NiRRIjNGJ0Y8LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGZ3AtRi82JVEkSmhoRidGMkY1RjxGaW5GXG9GX29GYm9GZG8tRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSRmlvRltwLUZaNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjxGXG9GX29GYm9GZG9GXHEtRlo2KC1GLzYlUSNXaEYnRjJGNUZkcUZcb0Zfb0Zib0Zkb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM5LCpJJEpjaEdGKCMiIiIiIiVJJEpoaEdGKCMhIiRGNUkjV2NHRigjRjQiIiNJI1doR0YoRjo3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzE1RicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNigtRi82JVEkSmNoRidGMkY1LUY5NiRRIjRGJ0Y8LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0ZHLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZqby1GWjYoLUYjNiYtRjk2JFEiM0YnRjwtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZncC1GLzYlUSRKaGhGJ0YyRjVGPEZpbkZcb0Zfb0Zib0Zkb0Zmby1GWjYoLUYvNiVRI1djRidGMkY1LUY5NiRRIjJGJ0Y8RlxvRl9vRmJvRmRvRmZvLUZaNigtRi82JVEjV2hGJ0YyRjVGYXFGXG9GX29GYm9GZG9GPA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM6LCpJJEpjaEdGKCMiIiIiIiVJJEpoaEdGKCMiIiRGNUkjV2NHRigjRjQiIiNJI1doR0YoRjo3I0Yx</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVErZWlnZW5WYWx1ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIzE2RicvRjZRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1JJm1mcmFjR0YkNigtRi82JVEjV2NGJ0YyRjUtRjk2JFEiMkYnRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFvLyUpYmV2ZWxsZWRHRkctRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmpvLUZaNigtRiM2Ji1GOTYkUSIzRidGPC1GQjYtUTEmSW52aXNpYmxlVGltZXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmdwLUYvNiVRI1doRidGMkY1RjxGaW5GXG9GX29GYm9GZG9GZm8tRlo2KC1GIzYmRmBwRmNwLUYvNiVRJEpjaEYnRjJGNUY8LUY5NiRRIjRGJ0Y8RlxvRl9vRmJvRmRvRmZvLUZaNigtRiM2JkZgcEZjcC1GLzYlUSRKaGhGJ0YyRjVGPEZjcUZcb0Zfb0Zib0Zkb0Y8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkrZWlnZW5WYWx1ZUdGKDYjIiM7LCpJI1djR0YoIyIiIiIiI0kjV2hHRigjIiIkRjVJJEpjaEdGKCNGOCIiJUkkSmhoR0YoRjo3I0Yx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1374" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Longitudinal_HSQC_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Longitudinal_HSQC_AX observes proton longitudinal relaxation for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Follow proton inversion recovery by an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3968" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- AX definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox), sig, direct(inverse(Oa), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs and DQCs via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5262" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := sig[i,j] od od;
s[1,2] := 0; s[2,1] := 0; s[3,4] := 0; s[4,3] := 0;
s[1,3] := 0; s[2,4] := 0; s[3,1] := 0; s[4,2] := 0;
s[1,4] := 0; s[4,1] := 0;
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3955" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3965" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3951" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3945" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3941" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3946" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3961" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3944" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3966" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure is the temporal evolution operator for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3954" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local eigsys;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The eigen values and eigen vectors of the AX hamiltonian are defined as a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors. The eigen values and eigen vectors are identical for the eigen basis and spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigsys :=
[-1/2*Wc - 1/2*Wh + 1/4*Jch, 1, {vector([1, 0, 0, 0])}],
[-1/2*Wc + 1/2*Wh - 1/4*Jch, 1, {vector([0, 1, 0, 0])}],
[1/2*Wc - 1/2*Wh - 1/4*Jch, 1, {vector([0, 0, 1, 0])}],
[1/2*Wc + 1/2*Wh + 1/4*Jch, 1, {vector([0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Construct the diagonal elements of the time-evolution matrix from the eigen values. There is no need to transform subsequently the time-evolution matrix into the spin-product basis because it is already in that basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">diag(seq(op([seq(exp(-2*Pi*I*T*eigsys[i][1]),j=1..eigsys[i][2])]), i=1..nops([eigsys])));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3958" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3967" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3952" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia); direct(Ia,Ib); direct(Ib,Ia); direct(Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/2, carbon Ib -&gt; -1/2, proton Ia -&gt; 4 and proton Ib -&gt; -4.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3942" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3950" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">thermal := proc() matrix(4,4,[[5/2,0,0,0],[0,-3/2,0,0],[0,0,3/2,0],[0,0,0,-5/2]]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3940" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of AX definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5082" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5090" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5089" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRjItRmhuNiRRIjJGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0YxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zqby8lK2dyb3VwYWxpZ25HRmpvLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GWDYoLUZobjYkUSIwRidGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZob0ZbcEZdcC1GVTYpRmNwLUZYNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYnEtRmVuNigtRmhuNiRRIjNGJ0YyRltvRl5vRmFvRmRvRmZvRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGaG9GW3BGXXAtRlU2KUZjcEZjcC1GWDYoRmRxRmhvRltwRl1wRl9wRmFwRmNwRmhvRltwRl1wLUZVNilGY3BGY3BGY3AtRlg2KC1GIzYlRl5xRlpGMkZob0ZbcEZdcEZfcEZhcEZob0ZbcEZdcC8lJmFsaWduR1ElYXhpc0YnL0Zpb1EpYmFzZWxpbmVGJy9GXHBGY28vRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGMS8lLWVxdWFsY29sdW1uc0dGMS8lLWRpc3BsYXlzdHlsZUdGMS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zocy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMkYyL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXVGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyY3JiMiIiYiIiMiIiFGNkY2NyZGNiMhIiRGNUY2RjY3JkY2RjYjIiIkRjVGNjcmRjZGNkY2IyEiJkY1UShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiJUZERVxbbDE2JEY1RkVGNjYkRjxGRUY2NiRGRUY1RjY2JEY8RjxGOzYkRkZGRUY2NiRGNUZGRjY2JEZGRkZGPjYkRkVGRUYzNiRGRUZGRjY2JEZGRjxGNjYkRjVGNUY4NiRGNUY8RjY2JEY8RkZGNjYkRjxGNUY2NiRGRkY1RjY2JEZFRjxGNg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Give a proton 180-x pulse but only if thermal equilibrium isn't desired.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if thermal_equilibrium = false then sigma := simplify(pulse(Ie, Rx(Pi), sigma)) fi:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRWn5BbGxvd350aGV+c3Bpbn5zeXN0ZW1+dG9+cmVsYXh+ZHVyaW5nfmF+ZGVsYXl+cGVyaW9kfmQufkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRWn5BbGxvd350aGV+c3Bpbn5zeXN0ZW1+dG9+cmVsYXh+ZHVyaW5nfmF+ZGVsYXl+cGVyaW9kfmQufkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGOg==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2J1EiZEYnRi9GMkY1RjgtRiw2I1EhRictRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Y6RisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkZmb0YvRmlvRlxwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2J1EiZEYnRi9GMkY1RjgtRiw2I1EhRictRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Y6RisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkZmb0YvRmlvRlxwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing INEPT pulse sequence (1) creates anti-phase proton single-quantum coherences on the x-axis (IxSz), (2) then a proton 90y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz), and then (3) a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzSx) on the x-axis. The two 90+/-y pulses are not applied simultaneously so that a proton purge gradient may be applied between them.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L77" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L97" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5263" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2KC1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZqbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJwLUkjbW5HRiQ2JlEiMkYnRi9GNUY4Ri9GNUY4Ri9GNUY4RmZuRl9vRisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZocEYvRltxRl5xRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2KC1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZqbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJwLUkjbW5HRiQ2JlEiMkYnRi9GNUY4Ri9GNUY4Ri9GNUY4RmZuRl9vRisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZocEYvRltxRl5xRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5265" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5264" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjIiIkIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI1RidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISImIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5243" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5256" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5242" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGY29GOUZlbi1GLDYlUSJURidGL0YyRmVuLUYsNiVRI1djRidGL0YyRjlGOUY5LUZYNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGZXBGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiJUY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5254" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGY29GOUZlbi1GLDYlUSJURidGL0YyRmVuLUYsNiVRI1djRidGL0YyRjlGOUY5LUZYNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGZXBGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiJUY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5253" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Longitudinal_HSQC_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Longitudinal_HSQC_AX2 observes proton longitudinal relaxation for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Follow proton inversion recovery by an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5276" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5263" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5265" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[5,3] := sig[5,3];
s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[6,7] := sig[6,7];
s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[7,6] := sig[7,6];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5274" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5268" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5288" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5267" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ib) + direct(Op, Ib, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5266" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5280" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5264" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5272" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5273" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX2 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-1/2*Wc-Wh+1/2*Jch+1/4*Jhh, 1, {vector([1, 0, 0, 0, 0, 0, 0, 0])}],
[1/2*Wc-Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 1, 0, 0, 0])}],
[-3/4*Jhh-1/2*Wc, 1, {vector([0, -1, 1, 0, 0, 0, 0, 0])}],
[-1/2*Wc+1/4*Jhh, 1, {vector([0, 1, 1, 0, 0, 0, 0, 0])}],
[-3/4*Jhh+1/2*Wc, 1, {vector([0, 0, 0, 0, 0, -1, 1, 0])}],
[1/2*Wc+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 1, 1, 0])}],
[-1/2*Wc+Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 1, 0, 0, 0, 0])}],
[1/2*Wc+Wh+1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5291" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5275" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia); direct(Ia,Ia,Ib) ... direct(Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/4, carbon Ib -&gt; -1/4, proton Ia -&gt; 2 and proton Ib -&gt; -2.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(8,8,[
[9/4,0,0,0,0,0,0,0],
[0,1/4,0,0,0,0,0,0],
[0,0,1/4,0,0,0,0,0],
[0,0,0,-7/4,0,0,0,0],
[0,0,0,0,7/4,0,0,0],
[0,0,0,0,0,-1/4,0,0],
[0,0,0,0,0,0,-1/4,0],
[0,0,0,0,0,0,0,-9/4]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5271" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5289" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5270" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5082" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5090" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5089" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyo3KiMiIioiIiUiIiFGNkY2RjZGNkY2RjY3KkY2IyIiIkY1RjZGNkY2RjZGNkY2NypGNkY2RjhGNkY2RjZGNkY2NypGNkY2RjYjISIoRjVGNkY2RjZGNjcqRjZGNkY2RjYjIiIoRjVGNkY2RjY3KkY2RjZGNkY2RjYjISIiRjVGNkY2NypGNkY2RjZGNkY2RjZGQkY2NypGNkY2RjZGNkY2RjZGNiMhIipGNVEocHByaW50MEYoNyM9Rig2JDtGOSIiKUZMRVxbbFtvNiQiIiZGQEY2NiQiIiNGUEY2NiRGTUZSRjY2JEZAIiInRjY2JEZAIiIkRjY2JEY5RjVGNjYkRjVGVUY2NiRGUkZARjY2JEZARlBGNjYkRjVGV0Y2NiRGUkY5RjY2JEZVRkBGNjYkRlJGTUY2NiRGV0ZVRjY2JEZQRk1GNjYkRjVGUkY2NiRGVUZQRjY2JEZQRlJGNjYkRlJGNUY2NiRGQEZSRjY2JEZXRjlGNjYkRk1GV0Y2NiRGVUY1RjY2JEZQRjVGNjYkRjlGUkY2NiRGOUZNRjY2JEZARkBGQjYkRlVGOUY2NiRGTUY1RjY2JEZNRkBGNjYkRldGUEY2NiRGUEZQRj82JEY1Rk1GNjYkRjVGNUY8NiRGUkZSRjg2JEZARk1GNjYkRldGNUY2NiRGOUZVRjY2JEZSRldGNjYkRk1GUEY2NiRGNUZARjY2JEY5RjlGMzYkRjlGV0Y2NiRGOUZARjY2JEZVRldGNjYkRkBGNUY2NiRGQEY5RjY2JEZQRldGNjYkRjlGUEY2NiRGV0ZXRjg2JEZQRlVGNjYkRldGUkY2NiRGTUY5RjY2JEZXRk1GNjYkRk1GVUY2NiRGUEY5RjY2JEZXRkBGNjYkRlVGUkY2NiRGNUZQRjY2JEZVRlVGQjYkRlVGTUY2NiRGTUZNRkY2JEZSRlVGNjYkRjVGOUY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Give a proton 180-x pulse but only if thermal equilibrium isn't desired.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if thermal_equilibrium = false then sigma := simplify(pulse(Ie, Rx(Pi), sigma)) fi:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRWn5BbGxvd350aGV+c3Bpbn5zeXN0ZW1+dG9+cmVsYXh+ZHVyaW5nfmF+ZGVsYXl+cGVyaW9kfmQufkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRWn5BbGxvd350aGV+c3Bpbn5zeXN0ZW1+dG9+cmVsYXh+ZHVyaW5nfmF+ZGVsYXl+cGVyaW9kfmQufkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGOg==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2J1EiZEYnRi9GMkY1RjgtRiw2I1EhRictRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Y6RisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkZmb0YvRmlvRlxwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2J1EiZEYnRi9GMkY1RjgtRiw2I1EhRictRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Y6RisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkZmb0YvRmlvRlxwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing INEPT pulse sequence (1) creates anti-phase proton single-quantum coherences on the x-axis (IxSz), (2) then a proton 90y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz), and then (3) a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzSx) on the x-axis. The two 90+/-y pulses are not applied simultaneously so that a proton purge gradient may be applied between them.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L77" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L97" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2KC1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZqbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJwLUkjbW5HRiQ2JlEiMkYnRi9GNUY4Ri9GNUY4Ri9GNUY4RmZuRl9vRisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZocEYvRltxRl5xRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2KC1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZqbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJwLUkjbW5HRiQ2JlEiMkYnRi9GNUY4Ri9GNUY4Ri9GNUY4RmZuRl9vRisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZocEYvRltxRl5xRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI3RidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjIiIoIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5243" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5256" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5242" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGY29GOUZlbi1GLDYlUSJURidGL0YyRmVuLUYsNiVRI1djRidGL0YyRjlGOUY5LUZYNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGZXBGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiJUY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5254" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGY29GOUZlbi1GLDYlUSJURidGL0YyRmVuLUYsNiVRI1djRidGL0YyRjlGOUY5LUZYNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGZXBGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiJUY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5253" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Longitudinal_HSQC_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Longitudinal_HSQC_AX3 observes proton longitudinal relaxation for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Follow proton inversion recovery by an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5274" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX3 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5268" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5597" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[9,9] := sig[9,9]; s[10,10] := sig[10,10]; s[11,11] := sig[11,11]; s[12,12]:=sig[12,12];
s[13,13] := sig[13,13]; s[14,14] := sig[14,14]; s[15,15] := sig[15,15]; s[16,16] := sig[16,16];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[2,9] := sig[2,9]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[9,2] := sig[9,2]; s[5,3] := sig[5,3];
s[3,9] := sig[3,9]; s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[4,10] := sig[4,10];
s[9,3] := sig[9,3]; s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[10,4] := sig[10,4];
s[4,11] := sig[4,11]; s[5,9] := sig[5,9]; s[6,7] := sig[6,7]; s[6,10] := sig[6,10];
s[11,4] := sig[11,4]; s[9,5] := sig[9,5]; s[7,6] := sig[7,6]; s[10,6] := sig[10,6];
s[6,13] := sig[6,13]; s[7,11] := sig[7,11]; s[7,13] := sig[7,13]; s[8,12] := sig[8,12];
s[13,6] := sig[13,6]; s[11,7] := sig[11,7]; s[13,7] := sig[13,7]; s[12,8] := sig[12,8];
s[8,14] := sig[8,14]; s[8,15] := sig[8,15]; s[10,11] := sig[10,11]; s[10,13] := sig[10,13];
s[14,8] := sig[14,8]; s[15,8] := sig[15,8]; s[11,10] := sig[11,10]; s[13,10] := sig[13,10];
s[11,13] := sig[11,13]; s[12,14] := sig[12,14]; s[12,15] := sig[12,15]; s[14,15] := sig[14,15];
s[13,11] := sig[13,11]; s[14,12] := sig[14,12]; s[15,12] := sig[15,12]; s[15,14] := sig[15,14];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5598" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5266" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5263" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5275" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5267" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5271" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ib) + direct(Op, Ia, Ib, Ia) + direct(Op, Ib, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5272" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ia) + direct(Op, Ib, Ia, Ib) + direct(Op, Ia, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5291" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c4 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5264" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX3 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],</Font><Font size="12">
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5273" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5276" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5270" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia,Ia); direct(Ia,Ia,Ia,Ib) ... direct(Ib,Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/8, carbon Ib -&gt; -1/8, proton Ia -&gt; 12/8 and proton Ib -&gt; -12/8.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(16,16,[
[13/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5/8,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-11/8,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,11/8,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3/8,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13/8]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5289" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX3 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5262" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5082" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5090" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5087" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5089" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5303" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Give a proton 180-x pulse but only if thermal equilibrium isn't desired.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if thermal_equilibrium = false then sigma := simplify(pulse(Ie, Rx(Pi), sigma)) fi:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRWn5BbGxvd350aGV+c3Bpbn5zeXN0ZW1+dG9+cmVsYXh+ZHVyaW5nfmF+ZGVsYXl+cGVyaW9kfmQufkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRWn5BbGxvd350aGV+c3Bpbn5zeXN0ZW1+dG9+cmVsYXh+ZHVyaW5nfmF+ZGVsYXl+cGVyaW9kfmQufkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1261" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGOg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1260" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2J1EiZEYnRi9GMkY1RjgtRiw2I1EhRictRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Y6RisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkZmb0YvRmlvRlxwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2J1EiZEYnRi9GMkY1RjgtRiw2I1EhRictRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Y6RisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkZmb0YvRmlvRlxwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1259" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing INEPT pulse sequence (1) creates anti-phase proton single-quantum coherences on the x-axis (IxSz), (2) then a proton 90y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz), and then (3) a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzSx) on the x-axis. The two 90+/-y pulses are not applied simultaneously so that a proton purge gradient may be applied between them.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L77" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L97" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5600" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2KC1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZqbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJwLUkjbW5HRiQ2JlEiMkYnRi9GNUY4Ri9GNUY4Ri9GNUY4RmZuRl9vRisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZocEYvRltxRl5xRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2KC1GLDYnUSNQaUYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ0ZqbkZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJwLUkjbW5HRiQ2JlEiMkYnRi9GNUY4Ri9GNUY4Ri9GNUY4RmZuRl9vRisvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0ZocEYvRltxRl5xRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5601" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5599" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5602" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxMUYnRjktRlM2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjIiM2IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjIiIqIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5220" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5225" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5224" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5243" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5232" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5219" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5230" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5256" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5255" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5227" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5237" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5231" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5242" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5221" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5258" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUZQNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmZvRjlGaG4tRiw2JVEiVEYnRi9GMkZobi1GLDYlUSNXY0YnRi9GMkY5RjlGOUZPLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiIiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwRi8hIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5254" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUZQNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmZvRjlGaG4tRiw2JVEiVEYnRi9GMkZobi1GLDYlUSNXY0YnRi9GMkY5RjlGOUZPLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiIiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwRi8hIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5226" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5253" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5240" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Proton_Multiple_Quantum_HSQC_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5084">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Proton_Multiple_Quantum_HSQC_AX observes carbon longitudinal relaxation for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert carbon longitudinal relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- AX definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5730" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox), sig, direct(inverse(Oa), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs and DQCs via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5721" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := sig[i,j] od od;
s[1,2] := 0; s[2,1] := 0; s[3,4] := 0; s[4,3] := 0;
s[1,3] := 0; s[2,4] := 0; s[3,1] := 0; s[4,2] := 0;
s[1,4] := 0; s[4,1] := 0;
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5713" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5731" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5741" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5744" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5732" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5745" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure is the temporal evolution operator for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local eigsys;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The eigen values and eigen vectors of the AX hamiltonian are defined as a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors. The eigen values and eigen vectors are identical for the eigen basis and spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigsys :=
[-1/2*Wc - 1/2*Wh + 1/4*Jch, 1, {vector([1, 0, 0, 0])}],
[-1/2*Wc + 1/2*Wh - 1/4*Jch, 1, {vector([0, 1, 0, 0])}],
[1/2*Wc - 1/2*Wh - 1/4*Jch, 1, {vector([0, 0, 1, 0])}],
[1/2*Wc + 1/2*Wh + 1/4*Jch, 1, {vector([0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Construct the diagonal elements of the time-evolution matrix from the eigen values. There is no need to transform subsequently the time-evolution matrix into the spin-product basis because it is already in that basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">diag(seq(op([seq(exp(-2*Pi*I*T*eigsys[i][1]),j=1..eigsys[i][2])]), i=1..nops([eigsys])));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia); direct(Ia,Ib); direct(Ib,Ia); direct(Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/2, carbon Ib -&gt; -1/2, proton Ia -&gt; 4 and proton Ib -&gt; -4.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">thermal := proc() matrix(4,4,[[5/2,0,0,0],[0,-3/2,0,0],[0,0,3/2,0],[0,0,0,-5/2]]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5735" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of AX definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRjItRmhuNiRRIjJGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0YxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zqby8lK2dyb3VwYWxpZ25HRmpvLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GWDYoLUZobjYkUSIwRidGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZob0ZbcEZdcC1GVTYpRmNwLUZYNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYnEtRmVuNigtRmhuNiRRIjNGJ0YyRltvRl5vRmFvRmRvRmZvRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGaG9GW3BGXXAtRlU2KUZjcEZjcC1GWDYoRmRxRmhvRltwRl1wRl9wRmFwRmNwRmhvRltwRl1wLUZVNilGY3BGY3BGY3AtRlg2KC1GIzYlRl5xRlpGMkZob0ZbcEZdcEZfcEZhcEZob0ZbcEZdcC8lJmFsaWduR1ElYXhpc0YnL0Zpb1EpYmFzZWxpbmVGJy9GXHBGY28vRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGMS8lLWVxdWFsY29sdW1uc0dGMS8lLWRpc3BsYXlzdHlsZUdGMS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zocy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMkYyL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXVGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyY3JiMiIiYiIiMiIiFGNkY2NyZGNiMhIiRGNUY2RjY3JkY2RjYjIiIkRjVGNjcmRjZGNkY2IyEiJkY1UShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiJUZERVxbbDE2JEZGRjxGNjYkRkVGRkY2NiRGRUZFRjM2JEY1RjVGODYkRjxGRkY2NiRGRUY8RjY2JEZGRjVGNjYkRjxGNUY2NiRGPEY8Rjs2JEZGRkZGPjYkRjVGRUY2NiRGPEZFRjY2JEY1RjxGNjYkRkVGNUY2NiRGNUZGRjY2JEZGRkVGNg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5764" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzSx) and in-phase non-enhanced carbon SQCs (Sx) on the x-axis. The anti-phase carbon SQCs are rephased to create in-phase polarization enhanced SQCs (Sy). The In-phase carbon SQCs are dephased to create anti-phase SQCs (IzSy). Then proton 90-x and carbon 90x pulses create polariztion-enhanced carbon z-magnetization (Sz) and anti-phase non-enhanced SQCx (IzSy) that are allowed to relax. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, proton 90-x and carbon 90x pulses restore the in-phase polarization-enhanced SQCs (Sy) and anti-phase SQCs (IzSy). Also, the proton 90-x pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to in-phase proton SQCs (Iy) that eventually become non-observable ZQCs and DQCs. The carbon in-phase polarization-enhanced SQCs (Sy) and anti-phase non-enhanced SQCs (IzSy) are dephased/rephased to create anti-phase polarization-enhanced carbon SQCs (IzSx) and in-phase non-enhanced carbon SQCs (Sx). Also, any in-phase proton SQCs (Iy) are dephased to created anti-phase SQCs (IxSz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5776" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5781" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5790" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5789" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5785" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5783" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5775" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5768" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5788" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi/2), Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5780" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5787" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5777" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYnUSNJZUYnRi9GMkY1RjgtRiw2I1EhRidGXW9GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYnUSNJZUYnRi9GMkY1RjgtRiw2I1EhRidGXW9GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5784" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5766" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5773" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi/2), Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5792" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5795" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5793" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5794" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5640" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5647" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI1RidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISImIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5645" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5650" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjIiIkIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5651" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5652" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5655" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5660" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRZl1sflRoZX5wcm90b25+YW5kfmNhcmJvbn5TUUNzfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfmZpcnN0fmhhbGZ+b2Z+dGhlfmV2b2x1dGlvbn5wZXJpb2R+VC5+VGhlbn5hfnByb3Rvbn4xODAteH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfnByb3Rvbn5hbmR+Y2FyYm9uflNRQ3N+dG9+ZXZvbHZlfmFuZH5kZXBoYXNlfmZvcn50aGV+c2Vjb25kfmhhbGZ+b2Z+dGhlfmV2b2x1dGlvbn5wZXJpb2R+VC5GJ0YvLyUnaXRhbGljR0Y5RjJGNUYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRZl1sflRoZX5wcm90b25+YW5kfmNhcmJvbn5TUUNzfmV2b2x2ZX5hbmR+ZGVwaGFzZX5mb3J+dGhlfmZpcnN0fmhhbGZ+b2Z+dGhlfmV2b2x1dGlvbn5wZXJpb2R+VC5+VGhlbn5hfnByb3Rvbn4xODAteH5wdWxzZX5yZWZvY3VzZXN+dGhlfmVmZmVjdHN+b2Z+dGhlfnByb3Rvbn5jaGVtaWNhbH5zaGlmdH5hbmR+dGhlfkpjaH5zY2FsYXJ+Y291cGxpbmcuflRoZW5+dGhlfnByb3Rvbn5hbmR+Y2FyYm9uflNRQ3N+dG9+ZXZvbHZlfmFuZH5kZXBoYXNlfmZvcn50aGV+c2Vjb25kfmhhbGZ+b2Z+dGhlfmV2b2x1dGlvbn5wZXJpb2R+VC5GJ0YvLyUnaXRhbGljR0Y5RjJGNUYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz) and converts the antiphase proton SQCs (IxSz) to MQCs (IxSx or IxSy). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5689" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0ZURjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVEiVEYnRi9GMkZdby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZdby1GIzYmLUYsNiVRJGNvc0YnRlRGOUZVRmVuRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigqJi1JJHNpbkdGJTYjKihJI1BpR0YmIiIiSSJUR0YoRjRJI1djR0YoRjRGNC1JJGNvc0dGJUYxRjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUYjNiYtRiw2JVEkc2luRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0ZmbkY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRiw2JVEiVEYnRi9GMkZlby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZlby1GIzYmLUYsNiVRJGNvc0YnRmZuRjlGZ25GXW9GOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSEiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5707" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGV0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRiw2JVEiVEYnRi9GMkZgby1GLDYlUSNXY0YnRi9GMkY5RjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1Gam82JFEiMUYnRjlGaW8vJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y1IyEiIkY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGV0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRiw2JVEiVEYnRi9GMkZgby1GLDYlUSNXY0YnRi9GMkY5RjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1Gam82JFEiMUYnRjlGaW8vJS5saW5ldGhpY2tuZXNzR0ZbcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y1IyEiIkY4RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Proton_Multiple_Quantum_HSQC_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5084">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Proton_Multiple_Quantum_HSQC_AX2 observes proton-proton multiple quantum and carbon transverse relaxation for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert proton-proton multiple quantum and carbon longitudinal relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5429" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5415" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[5,3] := sig[5,3];
s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[6,7] := sig[6,7];
s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[7,6] := sig[7,6];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5441" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5436" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5413" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5427" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5428" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5422" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5432" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ib) + direct(Op, Ib, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5431" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5425" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5426" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX2 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-1/2*Wc-Wh+1/2*Jch+1/4*Jhh, 1, {vector([1, 0, 0, 0, 0, 0, 0, 0])}],
[1/2*Wc-Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 1, 0, 0, 0])}],
[-3/4*Jhh-1/2*Wc, 1, {vector([0, -1, 1, 0, 0, 0, 0, 0])}],
[-1/2*Wc+1/4*Jhh, 1, {vector([0, 1, 1, 0, 0, 0, 0, 0])}],
[-3/4*Jhh+1/2*Wc, 1, {vector([0, 0, 0, 0, 0, -1, 1, 0])}],
[1/2*Wc+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 1, 1, 0])}],
[-1/2*Wc+Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 1, 0, 0, 0, 0])}],
[1/2*Wc+Wh+1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5419" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5420" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5411" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia); direct(Ia,Ia,Ib) ... direct(Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/4, carbon Ib -&gt; -1/4, proton Ia -&gt; 2 and proton Ib -&gt; -2.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(8,8,[
[9/4,0,0,0,0,0,0,0],
[0,1/4,0,0,0,0,0,0],
[0,0,1/4,0,0,0,0,0],
[0,0,0,-7/4,0,0,0,0],
[0,0,0,0,7/4,0,0,0],
[0,0,0,0,0,-1/4,0,0],
[0,0,0,0,0,0,-1/4,0],
[0,0,0,0,0,0,0,-9/4]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5424" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyo3KiMiIioiIiUiIiFGNkY2RjZGNkY2RjY3KkY2IyIiIkY1RjZGNkY2RjZGNkY2NypGNkY2RjhGNkY2RjZGNkY2NypGNkY2RjYjISIoRjVGNkY2RjZGNjcqRjZGNkY2RjYjIiIoRjVGNkY2RjY3KkY2RjZGNkY2RjYjISIiRjVGNkY2NypGNkY2RjZGNkY2RjZGQkY2NypGNkY2RjZGNkY2RjZGNiMhIipGNVEocHByaW50MEYoNyM9Rig2JDtGOSIiKUZMRVxbbFtvNiQiIiYiIiNGNjYkRjlGQEY2NiQiIiRGOUY2NiRGQEY5RjY2JEZNIiInRjY2JEZXRlRGNjYkRkBGTUY2NiRGQEZRRjY2JEZXRjVGNjYkRjVGTUY2NiRGQEZARkI2JEZURlBGNjYkRjlGV0Y2NiRGOUZNRjY2JEZQRlBGPzYkRkBGV0Y2NiRGTUY5RjY2JEZRRlBGNjYkRkBGVEY2NiRGV0ZNRjY2JEZXRlFGNjYkRjVGV0Y2NiRGOUY5RjM2JEZURk1GNjYkRlRGNUY2NiRGUEZXRjY2JEZXRkBGNjYkRlFGUUY4NiRGTUZQRjY2JEY5RlBGNjYkRlRGQEY2NiRGOUZURjY2JEZQRjlGNjYkRlFGV0Y2NiRGOUY1RjY2JEZURldGNjYkRlFGTUY2NiRGVEZRRjY2JEZURlRGODYkRjlGUUY2NiRGV0Y5RjY2JEZXRldGQjYkRjVGUEY2NiRGTUZRRjY2JEY1RjlGNjYkRk1GTUZGNiRGNUZURjY2JEZARlBGNjYkRlFGQEY2NiRGTUY1RjY2JEZXRlBGNjYkRlBGQEY2NiRGNUY1Rjw2JEZQRjVGNjYkRlFGVEY2NiRGTUZARjY2JEZRRjVGNjYkRlFGOUY2NiRGNUZRRjY2JEY1RkBGNjYkRk1GVEY2NiRGQEY1RjY2JEZQRk1GNjYkRlBGVEY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5681" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5679" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxIeSz + IeIxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzIeSz + IeIzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzIeSx + IeIzSx) and in-phase non-enhanced carbon SQCs (Sx) on the x-axis. The anti-phase carbon SQCs are rephased to create in-phase polarization enhanced SQCs (Sy). The In-phase carbon SQCs are dephased to create doubly anti-phase SQCs (IzIzSy) and SQCs (Sx). Then proton 90-x and carbon 90x pulses create carbon z-magnetization (Sz), proton-proton ZQCs and DQCs (IyIySz), carbon-proton-proton TQCs (IyIySx), proton anti-phase SQCs on the y-axis (IyIeSz + IeIySz), and carbon in-phase SQCs on the x-axis (Sx) that all are allowed to relax. During relaxation, the SQCs, ZQCs, DQCs, and TQCs are refocused by proton and carbon 180 pulses. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, proton 90-x and carbon 90x pulses restore the in-phase polarization-enhanced SQCs (Sy), doubly anti-phase SQCs (IzIzSy), and SQCs (Sx). Also, the proton 90-x pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to in-phase proton SQCs (Iy) that eventually become non-observable ZQCs, DQCs, and TQCs. The polarization-enhanced SQCs (Sy), doubly anti-phase SQCs (IzIzSy), and SQCs (Sx) are dephased to create anti-phase polarization-enhanced carbon SQCs (IzIeSx + IeIzSx). Also, any in-phase proton SQCs (Iy) are dephased to created anti-phase (IxIeSz + IeIxSz) and in-phase (IxIeSe + IeIxSe) SQCs.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5505" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5619" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5616" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5626" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5629" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5620" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5621" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5617" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi/2), Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5663" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5669" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5668" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYnUSNJZUYnRi9GMkY1RjgtRiw2I1EhRidGXW9GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYnUSNJZUYnRi9GMkY1RjgtRiw2I1EhRidGXW9GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5666" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5670" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5672" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">evalm(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi/2), Ie, sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5675" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5674" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5676" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(8*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5624" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample anti-phase polarization-enhanced carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Enc2FtcGxlRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUY7NiYtRiM2Li1GLDYnUSNJeEYnRi9GMkY1RjgtSSNtb0dGJDYvUSIsRidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYnUSNJekYnRi9GMkY1RjhGSS1GLDYnUSNJZUYnRi9GMkY1RjgvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOEYvRjVGOC1GSjYvUSIrRidGL0Y1RjhGTS9GUEY0RlJGVEZWRlhGWi9GZ25RLDAuMjIyMjIyMmVtRicvRmpuRmJwRj8tRjs2Ji1GIzYuRkZGSUZfb0ZJRlxvRmJvRi9GZW9GaG9Gam9GNUY4Ri9GNUY4RkktRiw2J1Emc2lnbWFGJ0YvRjJGNUY4RmJvRi9GZW9GaG9Gam9GNUY4Ri9GNUY4LUZKNi9RIjtGJ0YvRjVGOEZNRk9GUkZURlZGWEZaRmZuL0ZqblEsMC4yNzc3Nzc4ZW1GJ0Zib0YvRmVvRmhvRmpvRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Enc2FtcGxlRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUY7NiYtRiM2Li1GLDYnUSNJeEYnRi9GMkY1RjgtSSNtb0dGJDYvUSIsRidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYnUSNJekYnRi9GMkY1RjhGSS1GLDYnUSNJZUYnRi9GMkY1RjgvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOEYvRjVGOC1GSjYvUSIrRidGL0Y1RjhGTS9GUEY0RlJGVEZWRlhGWi9GZ25RLDAuMjIyMjIyMmVtRicvRmpuRmJwRj8tRjs2Ji1GIzYuRkZGSUZfb0ZJRlxvRmJvRi9GZW9GaG9Gam9GNUY4Ri9GNUY4RkktRiw2J1Emc2lnbWFGJ0YvRjJGNUY4RmJvRi9GZW9GaG9Gam9GNUY4Ri9GNUY4LUZKNi9RIjtGJ0YvRjVGOEZNRk9GUkZURlZGWEZaRmZuL0ZqblEsMC4yNzc3Nzc4ZW1GJ0Zib0YvRmVvRmhvRmpvRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFErJnVtaW51czA7NEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">ISIl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5744" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5647" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGOS1GWTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISIqIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5645" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5650" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI3RidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigjIiIoIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5651" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5652" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5655" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5660" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5644" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5649" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYsNiVRJSZwaTtGJ0ZnbkY5RmdvLUYsNiVRIlRGJ0YvRjJGZ28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktRmRvNiRRIjhGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMhIiIiIik3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5689" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGWUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEiVEYnRi9GMkZiby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZiby1GIzYmLUYsNiVRJGNvc0YnRllGOUZaRmpuRjlGOS1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSNGNSIiJTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5707" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGaW5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUYsNiVRIlRGJ0YvRjJGaG8tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGaG8tRiM2Ji1GLDYlUSRjb3NGJ0ZpbkY5RmpuRmBvRjlGOS1JI21uR0YkNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiIiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGWUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEiVEYnRi9GMkZiby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZiby1GIzYmLUYsNiVRJGNvc0YnRllGOUZaRmpuRjlGOS1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSNGNSIiJTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5706" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRl1wNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2KC1GXXA2JEZocEY5LUZdcDYkUSI4RidGOUZmcEZpcEZccUZecUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJSMhIiIiIilGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GUDYoLUZdcDYkRmVwRjktRl1wNiRRIjRGJ0Y5RmNwRmZwRmlwRltxRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNUY4IyEiIiIiJUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRl1wNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2KC1GXXA2JEZocEY5LUZdcDYkUSI4RidGOUZmcEZpcEZccUZecUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJSMhIiIiIilGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5710" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Proton_Multiple_Quantum_HSQC_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5084">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Proton_Multiple_Quantum_HSQC_AX3 observes proton-proton multiple quantum relaxation for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5083">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Insert proton-proton multiple quantum relaxation into an HSQC pulse sequence to generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX3 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[9,9] := sig[9,9]; s[10,10] := sig[10,10]; s[11,11] := sig[11,11]; s[12,12]:=sig[12,12];
s[13,13] := sig[13,13]; s[14,14] := sig[14,14]; s[15,15] := sig[15,15]; s[16,16] := sig[16,16];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[2,9] := sig[2,9]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[9,2] := sig[9,2]; s[5,3] := sig[5,3];
s[3,9] := sig[3,9]; s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[4,10] := sig[4,10];
s[9,3] := sig[9,3]; s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[10,4] := sig[10,4];
s[4,11] := sig[4,11]; s[5,9] := sig[5,9]; s[6,7] := sig[6,7]; s[6,10] := sig[6,10];
s[11,4] := sig[11,4]; s[9,5] := sig[9,5]; s[7,6] := sig[7,6]; s[10,6] := sig[10,6];
s[6,13] := sig[6,13]; s[7,11] := sig[7,11]; s[7,13] := sig[7,13]; s[8,12] := sig[8,12];
s[13,6] := sig[13,6]; s[11,7] := sig[11,7]; s[13,7] := sig[13,7]; s[12,8] := sig[12,8];
s[8,14] := sig[8,14]; s[8,15] := sig[8,15]; s[10,11] := sig[10,11]; s[10,13] := sig[10,13];
s[14,8] := sig[14,8]; s[15,8] := sig[15,8]; s[11,10] := sig[11,10]; s[13,10] := sig[13,10];
s[11,13] := sig[11,13]; s[12,14] := sig[12,14]; s[12,15] := sig[12,15]; s[14,15] := sig[14,15];
s[13,11] := sig[13,11]; s[14,12] := sig[14,12]; s[15,12] := sig[15,12]; s[15,14] := sig[15,14];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5713" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5708" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5681" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5706" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ib) + direct(Op, Ia, Ib, Ia) + direct(Op, Ib, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5721" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ia) + direct(Op, Ib, Ia, Ib) + direct(Op, Ia, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c4 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5710" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX3 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],</Font><Font size="12">
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5705" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5707" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia,Ia); direct(Ia,Ia,Ia,Ib) ... direct(Ib,Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/8, carbon Ib -&gt; -1/8, proton Ia -&gt; 12/8 and proton Ib -&gt; -12/8.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5689" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(16,16,[
[13/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5/8,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-11/8,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,11/8,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3/8,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13/8]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX3 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1367" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A dephasing pulse sequence creates anti-phase proton SQCs (IxIeIeSz + IeIxIeSz + IeIeIxSz). Then a proton 90-y pulse creates a <Font italic="true">J</Font>-ordered state (IzIeIeSz + IeIzIeSz + IeIeIzSz). Then a proton purge gradient eliminates proton SQCs (Iy) for any proton not coupled to 13C. Then a carbon 90-y pulse creates anti-phase polarization-enhanced carbon SQCs (IzIeIeSx + IeIzIeSx + IeIeIzSx) and in-phase non-enhanced carbon SQCs (Sx) on the x-axis. The anti-phase carbon SQCs are rephased to create in-phase polarization enhanced SQCs (Sy). The In-phase carbon SQCs are dephased to create doubly anti-phase polarization-enhanced carbon SQCs (IzIzIeSy + IzIeIzSy + IeIeIzSy) and triply anti-phase non-enhanced carbon SQCs (IzIzIzSy). Then proton 90-x and carbon 90x pulses create carbon-proton-proton ZQCs and DQCs (IyIyIeSz + IyIeIySz + IeIyIySz) and carbon-proton-proton TQCs (IyIyIySz) that are allowed to relax. During relaxation, the ZQCs, DQCs, and TQCs are refocused by proton and carbon 180 pulses. (The spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true.) After relaxation, proton 90-x and carbon 90x pulses create doubly anti-phase polarization-enhanced carbon SQCs (IzIzIeSy + IzIeIzSy + IeIeIzSy) and triply anti-phase non-enhanced carbon SQCs (IzIzIzSy). Also, the proton 90-x pulse converts proton z-magnetization (Iz), which arises from thermal equilibrium for any proton whether or not coupled to 13C, to proton SQCs (Iy) that eventually become non-observable ZQCs, DQCs, TQCs, and QQCs. The carbon SQCs are dephased to create anti-phase polarization-enhanced carbon SQCs (IzIeIeSx + IeIzIeSx + IeIeIzSx) and in-phase non-enhanced SQCs (Sx). Also, any in-phase proton SQCs (Iy) are dephased to create anti-phase SQCs (IxIeIeSz + IeIxIeSz + IeIeIxSz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5619" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5616" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5626" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYuLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJy1GLDYqUSNSeUYnRi9GMkY1RjhGO0Y+RkEtRl5vNiktRiM2LC1GRDYyUSomdW1pbnVzMDtGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSwwLjIyMjIyMjJlbUYnL0ZZRmZwLUYsNipRI1BpRidGL0YyRjVGOEY7Rj5GQS1GRDYyUSIvRidGL0YyRjVGO0Y+RkFGR0ZJL0ZMRjdGTUZPRlFGUy9GVlEsMC4xNjY2NjY3ZW1GJy9GWUZgcS1JI21uR0YkNilRIjJGJ0YvRjJGNUY7Rj5GQUYyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOkY+RkFGL0YyRjVGO0Y+RkFGZW9GK0YyRjVGZnFGaXFGPkZBRi9GMkY1RjtGPkZBLUZENjJRIjpGJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTRlVGWEYyRjVGZnFGaXFGPkZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5629" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5620" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2KlEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSxNYXBsZX5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0ZALUkjbW9HRiQ2MlEqJmNvbG9uZXE7RidGL0YyRjVGO0Y+RkEvJSZmZW5jZUdGOi8lKnNlcGFyYXRvckdGOi8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0Y6LyUobGFyZ2VvcEdGOi8lLm1vdmFibGVsaW1pdHNHRjovJSdhY2NlbnRHRjovJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZXLUZENjJRIn5GJ0YvRjJGNUY7Rj5GQUZHRklGS0ZNRk9GUUZTL0ZWUSYwLjBlbUYnL0ZZRmhuLUYsNipRJnB1bHNlRidGL0YyRjVGOEY7Rj5GQS1JKG1mZW5jZWRHRiQ2KS1GIzYxLUYsNipRI1J5RidGL0YyRjVGOEY7Rj5GQS1GXm82KS1GIzYsLUZENjJRKiZ1bWludXMwO0YnRi9GMkY1RjtGPkZBRkdGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGXXAtRiw2KlEjUGlGJ0YvRjJGNUY4RjtGPkZBLUZENjJRIi9GJ0YvRjJGNUY7Rj5GQUZHRkkvRkxGN0ZNRk9GUUZTL0ZWUSwwLjE2NjY2NjdlbUYnL0ZZRmdwLUkjbW5HRiQ2KVEiMkYnRi9GMkY1RjtGPkZBRjJGNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y6Rj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSIsRidGL0YyRjVGO0Y+RkFGRy9GSkY3RktGTUZPRlFGU0Znbi9GWVEsMC4zMzMzMzMzZW1GJ0ZaLUYsNipRI0llRidGL0YyRjVGOEY7Rj5GQS1GLDYjUSFGJ0ZicUZaRitGMkY1Rl1xRmBxRj5GQUYvRjJGNUY7Rj5GQS1GRDYyUSI6RidGL0YyRjVGO0Y+RkFGR0ZJRktGTUZPRlFGU0ZVRlhGMkY1Rl1xRmBxRj5GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5621" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5617" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5662" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi/2), Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5667" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYtLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRkxGT0YvRl5wRmFwRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5663" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRllGZm5GY29GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5669" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5668" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYnUSNJZUYnRi9GMkY1RjgtRiw2I1EhRidGXW9GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYnUSNJZUYnRi9GMkY1RjgtRiw2I1EhRidGXW9GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5666" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJSVib2xkR0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvRjZRJ25vcm1hbEYn</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5664" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUYsNidRImRGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmJvLUkjbW5HRiQ2JlEiNEYnRi9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmBvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lJWJvbGRHRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNC9GNlEnbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5670" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5672" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5671" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := purge(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5673" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">evalm(sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi/2), Ie, sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5675" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5674" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5676" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5624" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5640" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5647" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxM0YnRjktRlk2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISM4IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5645" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5650" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxNUYnRjktRlk2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISM6IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5643" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigjIiIqIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4x := c4(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxMUYnRjktRlM2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhuLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHhHRigjIiM2IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5651" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5648" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5652" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5655" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5660" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5644" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5649" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5741" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4y := c4(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNiotRlU2JFEiMkYnRjlGWC1GLDYlUSUmcGk7RidGXW9GOUZYLUYsNiVRIlRGJ0YvRjJGWC1GLDYlUSNXY0YnRi9GMkY5RjlGOUY5LUZVNiRRIjhGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigsJC1JJHNpbkdGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMiIiQiIik3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4y := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUYsNiVRJSZwaTtGJ0ZnbkY5RmdvLUYsNiVRIlRGJ0YvRjJGZ28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktRmRvNiRRIjhGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMhIiIiIik3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYnLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnRlktRlU2Ji1GIzYmRmBvRi9GNUY4Ri9GNUY4RmNvRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0Zpb0Y5RltvLUYsNiVRIlRGJ0YvRjJGW28tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiEiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwIiIjIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0Zpb0Y5RltvLUYsNiVRIlRGJ0YvRjJGW28tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiEiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwIiIjIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5201" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5461" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGaW5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUYsNiVRIlRGJ0YvRjJGaG8tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGaG8tRiM2Ji1GLDYlUSRjb3NGJ0ZpbkY5RmpuRmBvRjlGOS1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiIiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRl1vRjlGWC1GLDYlUSJURidGL0YyRlgtRiw2JVEjV2NGJ0YvRjJGOUY5RjlGWC1GIzYmLUYsNiVRJGNvc0YnRl1vRjlGXm9GYW9GOUY5LUZVNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMiIiQiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3x := c3(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDN4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRiM2Ji1GLDYlUSRzaW5GJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmNvRjlGaG4tRiw2JVEiVEYnRi9GMkZobi1GLDYlUSNXY0YnRi9GMkY5RjlGOUZobi1GIzYmLUYsNiVRJGNvc0YnRmNvRjlGZG9GZ29GOUY5LUZlbjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3hHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSMhIiQiIiU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4x := c4(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGWUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRiw2JVEiVEYnRi9GMkZiby1GLDYlUSNXY0YnRi9GMkY5RjlGOUZiby1GIzYmLUYsNiVRJGNvc0YnRllGOUZaRmpuRjlGOS1JI21uR0YkNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHhHRigsJComLUkkc2luR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNUY1LUkkY29zR0YlRjJGNSNGNSIiJTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5467" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5468" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5466" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5459" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3y := c3(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3lHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5731" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4y := c4(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5462" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRl1wNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2KC1GXXA2JEZocEY5LUZdcDYkUSI4RidGOUZmcEZpcEZccUZecUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJSMhIiIiIilGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmBvRjlGWC1GLDYlUSJURidGL0YyRlgtRiw2JVEjV2NGJ0YvRjJGOUY5RjktRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlU2JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcS1GUDYoRlQtRlU2JFEiOEYnRjlGW3FGXnFGYXFGY3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMiIiQiIiUjISIkIiIpRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5463" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5465" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm4tSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmduLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRmBvRjlGWC1GLDYlUSJURidGL0YyRlgtRiw2JVEjV2NGJ0YvRjJGOUY5RjktRlU2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRlU2JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcS1GUDYoRlQtRlU2JFEiOEYnRjlGW3FGXnFGYXFGY3FGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyMiIiQiIiUjISIkIiIpRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5735" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRiM2Ji1GLDYlUSRjb3NGJy9GMEY9RjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVElJnBpO0YnRlpGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRIlRGJ0YvRjJGY28tRiw2JVEjV2NGJ0YvRjJGOUY5RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRl1wNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcS8lKWJldmVsbGVkR0Y9LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2KC1GXXA2JEZocEY5LUZdcDYkUSI4RidGOUZmcEZpcEZccUZecUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyNGNSIiJSMhIiIiIilGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Transverse_HSQC_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Transverse_HSQC_AX observes proton transverse relaxation for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Follow proton spin echo relaxation by an HSQC pulse sequence to generate generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- AX definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5371" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5394" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox), sig, direct(inverse(Oa), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5384" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs and DQCs via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := sig[i,j] od od;
s[1,2] := 0; s[2,1] := 0; s[3,4] := 0; s[4,3] := 0;
s[1,3] := 0; s[2,4] := 0; s[3,1] := 0; s[4,2] := 0;
s[1,4] := 0; s[4,1] := 0;
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5372" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5393" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5369" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYUYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5398" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Enc2FtcGxlRidGL0YyRjVGOC1GZW42Ji1GIzYsLUYsNidRJ2RpcmVjdEYnRi9GMkY1RjgtRmVuNiYtRiM2Ki1GLDYnUSNJYkYnRi9GMkY1RjhGXG9GaW5GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOEZcb0Y6RmNvRi9GZ3BGanBGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GZ3BGanBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5397" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5390" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5370" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5400" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure is the temporal evolution operator for the AX spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5392" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local eigsys;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The eigen values and eigen vectors of the AX hamiltonian are defined as a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors. The eigen values and eigen vectors are identical for the eigen basis and spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigsys :=
[-1/2*Wc - 1/2*Wh + 1/4*Jch, 1, {vector([1, 0, 0, 0])}],
[-1/2*Wc + 1/2*Wh - 1/4*Jch, 1, {vector([0, 1, 0, 0])}],
[1/2*Wc - 1/2*Wh - 1/4*Jch, 1, {vector([0, 0, 1, 0])}],
[1/2*Wc + 1/2*Wh + 1/4*Jch, 1, {vector([0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Construct the diagonal elements of the time-evolution matrix from the eigen values. There is no need to transform subsequently the time-evolution matrix into the spin-product basis because it is already in that basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">diag(seq(op([seq(exp(-2*Pi*I*T*eigsys[i][1]),j=1..eigsys[i][2])]), i=1..nops([eigsys])));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5377" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5399" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5368" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5376" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5378" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia); direct(Ia,Ib); direct(Ib,Ia); direct(Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/2, carbon Ib -&gt; -1/2, proton Ia -&gt; 4 and proton Ib -&gt; -4.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">thermal := proc() matrix(4,4,[[5/2,0,0,0],[0,-3/2,0,0],[0,0,3/2,0],[0,0,0,-5/2]]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5389" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5391" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of AX definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5374" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5098" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5097" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5099" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5093" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYpLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRjItRmhuNiRRIjJGJ0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0YxLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zqby8lK2dyb3VwYWxpZ25HRmpvLyUocm93c3BhbkdGYG8vJStjb2x1bW5zcGFuR0Zgby1GWDYoLUZobjYkUSIwRidGMkZob0ZbcEZdcEZfcEZhcEZjcEZjcEZob0ZbcEZdcC1GVTYpRmNwLUZYNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYnEtRmVuNigtRmhuNiRRIjNGJ0YyRltvRl5vRmFvRmRvRmZvRjJGaG9GW3BGXXBGX3BGYXBGY3BGY3BGaG9GW3BGXXAtRlU2KUZjcEZjcC1GWDYoRmRxRmhvRltwRl1wRl9wRmFwRmNwRmhvRltwRl1wLUZVNilGY3BGY3BGY3AtRlg2KC1GIzYlRl5xRlpGMkZob0ZbcEZdcEZfcEZhcEZob0ZbcEZdcC8lJmFsaWduR1ElYXhpc0YnL0Zpb1EpYmFzZWxpbmVGJy9GXHBGY28vRl5wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGMS8lLWVxdWFsY29sdW1uc0dGMS8lLWRpc3BsYXlzdHlsZUdGMS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zocy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMkYyL0krbXNlbWFudGljc0dGJFEpYXJyYXlbMl1GJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYXVGMg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyY3JiMiIiYiIiMiIiFGNkY2NyZGNiMhIiRGNUY2RjY3JkY2RjYjIiIkRjVGNjcmRjZGNkY2IyEiJkY1UShwcHJpbnQwRig3Iz1GKDYkOyIiIiIiJUZERVxbbDE2JEZGRkZGPjYkRkVGNUY2NiRGRkY1RjY2JEZFRjxGNjYkRjVGPEY2NiRGPEZGRjY2JEZFRkZGNjYkRjVGRUY2NiRGRkY8RjY2JEY8RjVGNjYkRkZGRUY2NiRGNUZGRjY2JEY8RkVGNjYkRkVGRUYzNiRGNUY1Rjg2JEY8RjxGOw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A proton 90-x pulse creates proton SQCs (4Iy), then the spin system relaxes during the spin-echo delay time that refocuses the proton SQCs. After relaxation, the spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true. Also after relaxation, a dephasing INEPT sequence (1) creates anti-phase proton SQCs (2IxSz) on the x-axis, (2) gives a proton 90-y pulse to create a <Font italic="true">J</Font>-ordered state (-2IzSz), and (3) gives a carbon 90-y pulse to create anti-phase polarization-enhanced carbon SQCs (-2IzSx) on the x-axis. The two 90-y pulses are not applied simultaneously so that a proton purge gradient may be applied between them to suppress (1) Iy SQCs for amy proton that is not coupled to 13C and (2) -4Ix SQCS that are created by the proton 90-y pulse from any 4Iz that develops due to relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4151" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4153" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4152" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjVGO0Y+LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GQTYxUSomY29sb25lcTtGJ0YvRjJGNUY7Rj5GREZGRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZlbkZALUYsNilRJmRlbGF5RidGL0YyRjVGOEY7Rj4tSShtZmVuY2VkR0YkNigtRiM2Ly1JI21uR0YkNihRIjFGJ0YvRjJGNUY7Rj4tRkE2MVEiL0YnRi9GMkY1RjtGPkZERkYvRklGN0ZKRkxGTkZQL0ZTUSwwLjE2NjY2NjdlbUYnL0ZWRmhvLUZbbzYoLUYjNiwtRmBvNihRIjRGJ0YvRjJGNUY7Rj4tRkE2MVEiKkYnRi9GMkY1RjtGPkZERkZGSEZKRkxGTkZQRmdvRmlvLUYsNilRJEpjaEYnRi9GMkY1RjhGO0Y+Ri9GMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGO0Y+Ri9GMkY1RjtGPi1GQTYxUSIsRidGL0YyRjVGO0Y+RkQvRkdGN0ZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZARitGL0YyRjVGZ3BGanBGO0Y+Ri9GMkY1RjtGPi1GQTYxUSI6RidGL0YyRjVGO0Y+RkRGRkZIRkpGTEZORlBGWkZmbkYvRjJGNUZncEZqcEY7Rj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjVGO0Y+LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GQTYxUSomY29sb25lcTtGJ0YvRjJGNUY7Rj5GREZGRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZlbkZALUYsNilRJmRlbGF5RidGL0YyRjVGOEY7Rj4tSShtZmVuY2VkR0YkNigtRiM2Ly1JI21uR0YkNihRIjFGJ0YvRjJGNUY7Rj4tRkE2MVEiL0YnRi9GMkY1RjtGPkZERkYvRklGN0ZKRkxGTkZQL0ZTUSwwLjE2NjY2NjdlbUYnL0ZWRmhvLUZbbzYoLUYjNiwtRmBvNihRIjRGJ0YvRjJGNUY7Rj4tRkE2MVEiKkYnRi9GMkY1RjtGPkZERkZGSEZKRkxGTkZQRmdvRmlvLUYsNilRJEpjaEYnRi9GMkY1RjhGO0Y+Ri9GMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGO0Y+Ri9GMkY1RjtGPi1GQTYxUSIsRidGL0YyRjVGO0Y+RkQvRkdGN0ZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZARitGL0YyRjVGZ3BGanBGO0Y+Ri9GMkY1RjtGPi1GQTYxUSI6RidGL0YyRjVGO0Y+RkRGRkZIRkpGTEZORlBGWkZmbkYvRjJGNUZncEZqcEY7Rj4=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2Ki1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wLUYsNidRI1BpRidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmpuRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGaHAtSSNtbkdGJDYmUSIyRidGL0Y1RjgtRiw2I1EhRidGL0Y1RjhGL0Y1RjhGZm5GX29GKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmFxRi9GZHFGZ3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2Ki1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wLUYsNidRI1BpRidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmpuRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGaHAtSSNtbkdGJDYmUSIyRidGL0Y1RjgtRiw2I1EhRidGL0Y1RjhGL0Y1RjhGZm5GX29GKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmFxRi9GZHFGZ3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI1RidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISImIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjIiIkIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5320" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5289" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5291" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5313" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5303" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5288" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Transverse_HSQC_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Transverse_HSQC_AX2 observes proton transverse relaxation for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Follow proton spin echo relaxation by an HSQC pulse sequence to generate generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5465" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5469" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5470" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5486" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5472" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5481" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5479" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5477" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[5,3] := sig[5,3];
s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[6,7] := sig[6,7];
s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[7,6] := sig[7,6];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5476" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5473" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5460" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5478" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5480" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvRl9xRmJxRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5466" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5467" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRiw2J1Epc2ltcGxpZnlGJ0YvRjJGNUY4LUZlbjYmLUYjNistRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGanAtRmJwNiZRIjJGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmlwRltxLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2MS1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNiwtRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEYvRl9xRmJxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl9zRjpGXnItRmVuNiYtRiM2LEZlckZcb0ZockZcb0ZpbkYvRl9xRmJxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GX3FGYnFGNUY4Ri9GNUY4Ri9GX3FGYnFGNUY4Ri8vJSVib2xkR0Y0L0Y2USdub3JtYWxGJ0Y6LUY7Ni9RJGVuZEYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUY7Ni9RIjpGJ0YvRmVzRmdzRj5GQEZCRkRGRkZIRkpGVEZWRi9GX3FGYnFGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5484" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5482" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5463" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ib) + direct(Op, Ib, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5485" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5475" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5468" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX2 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5487" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX2 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-1/2*Wc-Wh+1/2*Jch+1/4*Jhh, 1, {vector([1, 0, 0, 0, 0, 0, 0, 0])}],
[1/2*Wc-Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 1, 0, 0, 0])}],
[-3/4*Jhh-1/2*Wc, 1, {vector([0, -1, 1, 0, 0, 0, 0, 0])}],
[-1/2*Wc+1/4*Jhh, 1, {vector([0, 1, 1, 0, 0, 0, 0, 0])}],
[-3/4*Jhh+1/2*Wc, 1, {vector([0, 0, 0, 0, 0, -1, 1, 0])}],
[1/2*Wc+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 1, 1, 0])}],
[-1/2*Wc+Wh-1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 1, 0, 0, 0, 0])}],
[1/2*Wc+Wh+1/2*Jch+1/4*Jhh, 1, {vector([0, 0, 0, 0, 0, 0, 0, 1])}];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5459" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5461" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5471" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5474" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia); direct(Ia,Ia,Ib) ... direct(Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/4, carbon Ib -&gt; -1/4, proton Ia -&gt; 2 and proton Ib -&gt; -2.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5462" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(8,8,[
[9/4,0,0,0,0,0,0,0],
[0,1/4,0,0,0,0,0,0],
[0,0,1/4,0,0,0,0,0],
[0,0,0,-7/4,0,0,0,0],
[0,0,0,0,7/4,0,0,0],
[0,0,0,0,0,-1/4,0,0],
[0,0,0,0,0,0,-1/4,0],
[0,0,0,0,0,0,0,-9/4]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5483" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5098" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5097" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5099" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5093" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzaWdtYUdGKEtJJ21hdHJpeEdGJTYjNyo3KiMiIioiIiUiIiFGNkY2RjZGNkY2RjY3KkY2IyIiIkY1RjZGNkY2RjZGNkY2NypGNkY2RjhGNkY2RjZGNkY2NypGNkY2RjYjISIoRjVGNkY2RjZGNjcqRjZGNkY2RjYjIiIoRjVGNkY2RjY3KkY2RjZGNkY2RjYjISIiRjVGNkY2NypGNkY2RjZGNkY2RjZGQkY2NypGNkY2RjZGNkY2RjZGNiMhIipGNVEocHByaW50MEYoNyM9Rig2JDtGOSIiKUZMRVxbbFtvNiQiIiMiIidGNjYkIiIkRjlGNjYkRjlGU0Y2NiQiIiZGVkY/NiRGVkY5RjY2JEZTRlZGNjYkRlZGUUY2NiRGQEZARkI2JEZTRkBGNjYkRk1GVkY2NiRGOUZWRjY2JEZRRjVGNjYkRlNGTUY2NiRGQEZTRjY2JEZNRjlGNjYkRlFGUEY2NiRGUUZNRjY2JEZWRlBGNjYkRlNGNUY2NiRGOUY5RjM2JEY5RlFGNjYkRjlGTUY2NiRGUUZARjY2JEY1Rk1GNjYkRk1GUUY2NiRGUUZTRjY2JEZARjlGNjYkRkBGUEY2NiRGNUZRRjY2JEZARk1GNjYkRlBGVkY2NiRGUEZQRjg2JEY5RkBGNjYkRkBGUUY2NiRGTUZTRjY2JEZNRk1GRjYkRlZGTUY2NiRGOUZQRjY2JEZQRjVGNjYkRjVGUEY2NiRGUUZRRkI2JEZWRjVGNjYkRjVGOUY2NiRGTUZARjY2JEZTRlNGODYkRk1GNUY2NiRGU0ZQRjY2JEZWRkBGNjYkRlFGVkY2NiRGNUZTRjY2JEZWRlNGNjYkRkBGNUY2NiRGUEZARjY2JEZARlZGNjYkRjVGQEY2NiRGUUY5RjY2JEZNRlBGNjYkRjVGVkY2NiRGUEZTRjY2JEY1RjVGPDYkRlNGUUY2NiRGOUY1RjY2JEZQRjlGNjYkRlBGTUY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIiIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A proton 90-x pulse creates proton SQCs (4Iy), then the spin system relaxes during the spin-echo delay time that refocuses the proton SQCs. After relaxation, the spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true. Also after relaxation, a dephasing INEPT sequence (1) creates anti-phase proton SQCs (2IxSz) on the x-axis, (2) gives a proton 90-y pulse to create a <Font italic="true">J</Font>-ordered state (-2IzSz), and (3) gives a carbon 90-y pulse to create anti-phase polarization-enhanced carbon SQCs (-2IzSx) on the x-axis. The two 90-y pulses are not applied simultaneously so that a proton purge gradient may be applied between them to suppress (1) Iy SQCs for amy proton that is not coupled to 13C and (2) -4Ix SQCS that are created by the proton 90-y pulse from any 4Iz that develops due to relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4151" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4153" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4152" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjVGO0Y+LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GQTYxUSomY29sb25lcTtGJ0YvRjJGNUY7Rj5GREZGRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZlbkZALUYsNilRJmRlbGF5RidGL0YyRjVGOEY7Rj4tSShtZmVuY2VkR0YkNigtRiM2Ly1JI21uR0YkNihRIjFGJ0YvRjJGNUY7Rj4tRkE2MVEiL0YnRi9GMkY1RjtGPkZERkYvRklGN0ZKRkxGTkZQL0ZTUSwwLjE2NjY2NjdlbUYnL0ZWRmhvLUZbbzYoLUYjNiwtRmBvNihRIjRGJ0YvRjJGNUY7Rj4tRkE2MVEiKkYnRi9GMkY1RjtGPkZERkZGSEZKRkxGTkZQRmdvRmlvLUYsNilRJEpjaEYnRi9GMkY1RjhGO0Y+Ri9GMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGO0Y+Ri9GMkY1RjtGPi1GQTYxUSIsRidGL0YyRjVGO0Y+RkQvRkdGN0ZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZARitGL0YyRjVGZ3BGanBGO0Y+Ri9GMkY1RjtGPi1GQTYxUSI6RidGL0YyRjVGO0Y+RkRGRkZIRkpGTEZORlBGWkZmbkYvRjJGNUZncEZqcEY7Rj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjVGO0Y+LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GQTYxUSomY29sb25lcTtGJ0YvRjJGNUY7Rj5GREZGRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZlbkZALUYsNilRJmRlbGF5RidGL0YyRjVGOEY7Rj4tSShtZmVuY2VkR0YkNigtRiM2Ly1JI21uR0YkNihRIjFGJ0YvRjJGNUY7Rj4tRkE2MVEiL0YnRi9GMkY1RjtGPkZERkYvRklGN0ZKRkxGTkZQL0ZTUSwwLjE2NjY2NjdlbUYnL0ZWRmhvLUZbbzYoLUYjNiwtRmBvNihRIjRGJ0YvRjJGNUY7Rj4tRkE2MVEiKkYnRi9GMkY1RjtGPkZERkZGSEZKRkxGTkZQRmdvRmlvLUYsNilRJEpjaEYnRi9GMkY1RjhGO0Y+Ri9GMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGO0Y+Ri9GMkY1RjtGPi1GQTYxUSIsRidGL0YyRjVGO0Y+RkQvRkdGN0ZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZARitGL0YyRjVGZ3BGanBGO0Y+Ri9GMkY1RjtGPi1GQTYxUSI6RidGL0YyRjVGO0Y+RkRGRkZIRkpGTEZORlBGWkZmbkYvRjJGNUZncEZqcEY7Rj4=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2Ki1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wLUYsNidRI1BpRidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmpuRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGaHAtSSNtbkdGJDYmUSIyRidGL0Y1RjgtRiw2I1EhRidGL0Y1RjhGL0Y1RjhGZm5GX29GKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmFxRi9GZHFGZ3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2Ki1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wLUYsNidRI1BpRidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmpuRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGaHAtSSNtbkdGJDYmUSIyRidGL0Y1RjgtRiw2I1EhRidGL0Y1RjhGL0Y1RjhGZm5GX29GKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmFxRi9GZHFGZ3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI5RidGOS1GWTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXm8vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISIqIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GWTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmVuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5489" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5488" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5320" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5289" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5291" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSUmcGk7RidGXW9GOUZVLUYsNiVRIlRGJ0YvRjJGVS1GLDYlUSNXY0YnRi9GMkY5RjlGOS1GUjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlwRl9wRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiokLUkkY29zR0YlNiMqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyIiJSEiI0Y1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5313" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5303" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5288" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Proton_Transverse_HSQC_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Copyright (C) 2004, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1038">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1030">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1039">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1017">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1043">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1028">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1020">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1018">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1031">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1036">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1032">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1023">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1033">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1016">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1026">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1029">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1024">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1027">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1022">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1041">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1019">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1034">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1040">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1042">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1021">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1025">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L1169">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Maple program Proton_Transverse_HSQC_AX3 observes proton transverse relaxation for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1167">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Follow proton spin echo relaxation by an HSQC pulse sequence to generate generate an exp(-i*2*Pi*Wc*T) modulated 1D spectrum.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2J1EocmVzdGFydEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EiOkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C:=array(1 .. m*o,1 ..n*p);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L13" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L27" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local t;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D := evalm(evalm(localA &amp;* localB) &amp;* localC);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to m do for j to n do</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">D[i,j] := simplify(expand(D[i,j]))</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">od od</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">fi;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5323" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- AX3 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5356" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a pulse operator.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5355" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5335" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">pulse := proc(Oa, Ox, sig) sim(direct(Oa, Ox, Ox, Ox), sig, direct(inverse(Oa), inverse(Ox), inverse(Ox), inverse(Ox))) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5342" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5640" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure eliminates SQCs, DQCs, and TQCs, and preserves z-mag and ZQCs, via a purge gradient.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">purge := proc(sig)
local i,j,s;
s := matrix(rowdim(sig), coldim(sig));
for i to rowdim(s) do for j to coldim(s) do s[i,j] := 0 od od;
s[1,1] := sig[1,1]; s[2,2] := sig[2,2]; s[3,3] := sig[3,3]; s[4,4] := sig[4,4];
s[5,5] := sig[5,5]; s[6,6] := sig[6,6]; s[7,7] := sig[7,7]; s[8,8] := sig[8,8];
s[9,9] := sig[9,9]; s[10,10] := sig[10,10]; s[11,11] := sig[11,11]; s[12,12]:=sig[12,12];
s[13,13] := sig[13,13]; s[14,14] := sig[14,14]; s[15,15] := sig[15,15]; s[16,16] := sig[16,16];
s[2,3] := sig[2,3]; s[2,5] := sig[2,5]; s[2,9] := sig[2,9]; s[3,5] := sig[3,5];
s[3,2] := sig[3,2]; s[5,2] := sig[5,2]; s[9,2] := sig[9,2]; s[5,3] := sig[5,3];
s[3,9] := sig[3,9]; s[4,6] := sig[4,6]; s[4,7] := sig[4,7]; s[4,10] := sig[4,10];
s[9,3] := sig[9,3]; s[6,4] := sig[6,4]; s[7,4] := sig[7,4]; s[10,4] := sig[10,4];
s[4,11] := sig[4,11]; s[5,9] := sig[5,9]; s[6,7] := sig[6,7]; s[6,10] := sig[6,10];
s[11,4] := sig[11,4]; s[9,5] := sig[9,5]; s[7,6] := sig[7,6]; s[10,6] := sig[10,6];
s[6,13] := sig[6,13]; s[7,11] := sig[7,11]; s[7,13] := sig[7,13]; s[8,12] := sig[8,12];
s[13,6] := sig[13,6]; s[11,7] := sig[11,7]; s[13,7] := sig[13,7]; s[12,8] := sig[12,8];
s[8,14] := sig[8,14]; s[8,15] := sig[8,15]; s[10,11] := sig[10,11]; s[10,13] := sig[10,13];
s[14,8] := sig[14,8]; s[15,8] := sig[15,8]; s[11,10] := sig[11,10]; s[13,10] := sig[13,10];
s[11,13] := sig[11,13]; s[12,14] := sig[12,14]; s[12,15] := sig[12,15]; s[14,15] := sig[14,15];
s[13,11] := sig[13,11]; s[14,12] := sig[14,12]; s[15,12] := sig[15,12]; s[15,14] := sig[15,14];
RETURN(s)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a sample operator. NOTE: simplify(expand(trace(...))) produces incorrect results!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5325" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sample := proc(M, sig) simplify(trace(M &amp;* sig)) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5327" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedures sample the proton and carbon magnetization.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5334" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWFGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2J1EjcDJGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EjT3BGJ0YvRjJGNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOi1GLDYnUSRzaWdGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4RjotRmVuNiYtRiM2Ki1JI21uR0YkNiZRIjFGJ0YvRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmBvRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGY3AtRltwNiZRIjNGJ0YvRjVGOEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUY7Ni9RIipGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRmJwRmRwLUYsNidRJ3NhbXBsZUYnRi9GMkY1RjgtRmVuNiYtRiM2Ni1GLDYnUSdkaXJlY3RGJ0YvRjJGNUY4LUZlbjYmLUYjNi4tRiw2J1EjSWJGJ0YvRjJGNUY4RlxvRmluRlxvLUYsNidRI0llRidGL0YyRjVGOEZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6LUY7Ni9RIitGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmhyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZpbkZcb0ZhckYvRmhwRltxRjVGOEYvRjVGOEY6RmRyRjpGZ3EtRmVuNiYtRiM2LkZeckZcb0ZhckZcb0ZhckZcb0ZpbkYvRmhwRltxRjVGOEYvRjVGOEZcb0Y6RmNvRi9GaHBGW3FGNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi9GaHBGW3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5329" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c1 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5331" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c2 := proc(Op, sig) sample(direct(Op, Ia, Ia, Ib) + direct(Op, Ia, Ib, Ia) + direct(Op, Ib, Ia, Ia), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5328" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c3 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ia) + direct(Op, Ib, Ia, Ib) + direct(Op, Ia, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5345" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5333" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">c4 := proc(Op, sig) sample(direct(Op, Ib, Ib, Ib), sig) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5354" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is the temporal evolution operator for the AX3 spin system.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5343" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">Rz := proc(T)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">local eigsys,i,j,q,h,n;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the hamiltonian matrix for an AX3 spin system in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">eigsys :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],</Font><Font size="12">
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">n := nops([eigsys]);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create a transformation matrix to map from the eigen basis to the spin-product basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">q := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do q[j,i] := op(eigsys[i][3])[j] od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Create the temporal evolution matrix in the eigen basis.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">h := matrix(n,n);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do for j to n do h[i,j] := 0 od od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">for i to n do h[i,i] := exp(-2*Pi*I*T*eigsys[i][1]) od;</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Transform the temporal evolution matrix into the spin-product basis where it may not be diagonal.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">sim(q,h,inverse(q));</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># The following procedure is a convenient wrapper for the Rz procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5332" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2J1EmZGVsYXlGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRjs2L1ElcHJvY0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2J1EkdGF1RidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRjotRiw2J1Ekc2lnRidGL0YyRjVGOEYvRjVGOEYvRjVGOEY6LUYsNidRJHNpbUYnRi9GMkY1RjgtRmVuNiYtRiM2Li1GLDYnUSNSekYnRi9GMkY1RjgtRmVuNiYtRiM2JkZpbkYvRjVGOEYvRjVGOEZcb0Y6RmNvRlxvRjpGXXAtRmVuNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxxRmluRi9GNUY4Ri9GNUY4Ri9GNUY4Ri9GNUY4RjotRjs2L1EkZW5kRidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8tRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGVEZWRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5352" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Define the equilibrium density matrix using direct(Ia,Ia,Ia,Ia); direct(Ia,Ia,Ia,Ib) ... direct(Ib,Ib,Ib,Ib) for the diagonal elements where carbon Ia -&gt; 1/8, carbon Ib -&gt; -1/8, proton Ia -&gt; 12/8 and proton Ib -&gt; -12/8.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5362" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5336" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14">thermal := proc() matrix(16,16,[
[13/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5/8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5/8,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,-3/8,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,-11/8,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,11/8,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3/8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3/8,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5/8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13/8]
]) end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5358" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L5341" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># -------------------- End of AX3 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Disable forced thermal equilibrium following relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1E0dGhlcm1hbF9lcXVpbGlicml1bUYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnRjRGL0YyRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5098" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Modulate by the cosine instead of the sine.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5097" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5099" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EnY29zaW5lRicvJSVzaXplR1EjMTRGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjctSSNtb0dGJDYvUSJ+RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUY7Ni9RKiZjb2xvbmVxO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGVUY6LUYsNidRJXRydWVGJ0YvRjJGNUY4LUY7Ni9RIjpGJ0YvRjVGOEY+RkBGQkZERkZGSEZKRlRGVkYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5093" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle5" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle5" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"><Font size="14"># Begin at thermal equilibrium.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSh0aGVybWFsRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiNRIUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRidGT0YvRmZuRmluRjVGOA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="_pstyle6" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" layout_style_name="_pstyle6" pagebreak-before="false" spaceabove="0" linebreak="space" rightmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0"></Text-field>
</Input>
</Group>
<Group labelreference="L3170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := p1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := p2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the z-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1z := c1(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2z := c2(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnpHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5365" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L3z := c3(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDN6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIzRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMM3pHRigjIiIkIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5363" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L4z := c4(Iz, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDR6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GUzYkUSI4RidGOS8lLmxpbmV0aGlja25lc3NHRlUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ24vJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMNHpHRigjIiIiIiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5364" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A proton 90-x pulse creates proton SQCs (4Iy), then the spin system relaxes during the spin-echo delay time that refocuses the proton SQCs. After relaxation, the spin system may be forced to thermal equilibrium by setting the thermal_equilibrium variable to true. Also after relaxation, a dephasing INEPT sequence (1) creates anti-phase proton SQCs (2IxSz) on the x-axis, (2) gives a proton 90-y pulse to create a <Font italic="true">J</Font>-ordered state (-2IzSz), and (3) gives a carbon 90-y pulse to create anti-phase polarization-enhanced carbon SQCs (-2IzSx) on the x-axis. The two 90-y pulses are not applied simultaneously so that a proton purge gradient may be applied between them to suppress (1) Iy SQCs for amy proton that is not coupled to 13C and (2) -4Ix SQCS that are created by the proton 90-y pulse from any 4Iz that develops due to relaxation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L4154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(-Pi/2), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4151" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4153" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Ie, Rx(Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L4152" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RIn5GJ0YvRjVGOC8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRjs2L1EqJmNvbG9uZXE7RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZVRjotRiw2J1EmZGVsYXlGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2J1EiZEYnRi9GMkY1RjgtRjs2L1EiL0YnRi9GNUY4Rj5GQC9GQ1EldHJ1ZUYnRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGYm8tSSNtbkdGJDYmUSIyRidGL0Y1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFGYG9GQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGOkYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZURlZGXnBGL0ZhcEZkcEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MlEjaWZGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lMGZvbnRfc3R5bGVfbmFtZUdRLE1hcGxlfklucHV0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GLDYyUSJ+RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZPRlItSSNtaUdGJDYqUTR0aGVybWFsX2VxdWlsaWJyaXVtRidGL0YyRjUvJSdpdGFsaWNHRkJGOEY7Rj5GVC1GLDYyUSI9RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yNzc3Nzc4ZW1GJy9GU0Zbb0ZULUZYNipGN0YvRjJGNUZlbkY4RjtGPkZULUYsNjJRJXRoZW5GJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZYNipRJnNpZ21hRidGL0YyRjVGZW5GOEY7Rj5GVC1GLDYyUSomY29sb25lcTtGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRmpuRlxvRlQtRlg2KlEodGhlcm1hbEYnRi9GMkY1RmVuRjhGO0Y+LUkobWZlbmNlZEdGJDYpLUYjNiktRlg2I1EhRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGO0Y+Ri9GMkY1RjhGO0Y+RlQtRiw2MlEjZmlGJ0YvRjJGNUY4RjtGPkZARkNGRUZHRklGS0ZNRk9GUi1GLDYyUSI6RidGL0YyRjVGOEY7Rj5GQEZDRkVGR0ZJRktGTUZqbkZcb0YyRjVGY3BGZnBGO0Y+</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4959" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjVGO0Y+LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GQTYxUSomY29sb25lcTtGJ0YvRjJGNUY7Rj5GREZGRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZlbkZALUYsNilRJmRlbGF5RidGL0YyRjVGOEY7Rj4tSShtZmVuY2VkR0YkNigtRiM2Ly1JI21uR0YkNihRIjFGJ0YvRjJGNUY7Rj4tRkE2MVEiL0YnRi9GMkY1RjtGPkZERkYvRklGN0ZKRkxGTkZQL0ZTUSwwLjE2NjY2NjdlbUYnL0ZWRmhvLUZbbzYoLUYjNiwtRmBvNihRIjRGJ0YvRjJGNUY7Rj4tRkE2MVEiKkYnRi9GMkY1RjtGPkZERkZGSEZKRkxGTkZQRmdvRmlvLUYsNilRJEpjaEYnRi9GMkY1RjhGO0Y+Ri9GMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGO0Y+Ri9GMkY1RjtGPi1GQTYxUSIsRidGL0YyRjVGO0Y+RkQvRkdGN0ZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZARitGL0YyRjVGZ3BGanBGO0Y+Ri9GMkY1RjtGPi1GQTYxUSI6RidGL0YyRjVGO0Y+RkRGRkZIRkpGTEZORlBGWkZmbkYvRjJGNUZncEZqcEY7Rj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2KVEmc2lnbWFGJy8lJ2ZhbWlseUdRK01vbm9zcGFjZWRGJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRj0tSSNtb0dGJDYxUSJ+RidGL0YyRjVGO0Y+LyUmZmVuY2VHRjovJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GQTYxUSomY29sb25lcTtGJ0YvRjJGNUY7Rj5GREZGRkhGSkZMRk5GUC9GU1EsMC4yNzc3Nzc4ZW1GJy9GVkZlbkZALUYsNilRJmRlbGF5RidGL0YyRjVGOEY7Rj4tSShtZmVuY2VkR0YkNigtRiM2Ly1JI21uR0YkNihRIjFGJ0YvRjJGNUY7Rj4tRkE2MVEiL0YnRi9GMkY1RjtGPkZERkYvRklGN0ZKRkxGTkZQL0ZTUSwwLjE2NjY2NjdlbUYnL0ZWRmhvLUZbbzYoLUYjNiwtRmBvNihRIjRGJ0YvRjJGNUY7Rj4tRkE2MVEiKkYnRi9GMkY1RjtGPkZERkZGSEZKRkxGTkZQRmdvRmlvLUYsNilRJEpjaEYnRi9GMkY1RjhGO0Y+Ri9GMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjpGO0Y+Ri9GMkY1RjtGPi1GQTYxUSIsRidGL0YyRjVGO0Y+RkQvRkdGN0ZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZARitGL0YyRjVGZ3BGanBGO0Y+Ri9GMkY1RjtGPi1GQTYxUSI6RidGL0YyRjVGO0Y+RkRGRkZIRkpGTEZORlBGWkZmbkYvRjJGNUZncEZqcEY7Rj4=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4960" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := pulse(Rx(-Pi), Rx(-Pi), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">sigma := delay(1/(4*Jch), sigma):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2Ki1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wLUYsNidRI1BpRidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmpuRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGaHAtSSNtbkdGJDYmUSIyRidGL0Y1RjgtRiw2I1EhRidGL0Y1RjhGL0Y1RjhGZm5GX29GKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmFxRi9GZHFGZ3FGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MC1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGW28vRlBGXG8tRiw2J1EjUnlGJ0YvRjJGNUY4LUZVNiYtRiM2Ki1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wLUYsNidRI1BpRidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDRmpuRkRGRkZIRkovRk1RLDAuMTY2NjY2N2VtRicvRlBGaHAtSSNtbkdGJDYmUSIyRidGL0Y1RjgtRiw2I1EhRidGL0Y1RjhGL0Y1RjhGZm5GX29GKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmFxRi9GZHFGZ3FGNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdXJnZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2KUYrLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvLyUlYm9sZEdGNC9GNlEnbm9ybWFsRictRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRllGL0ZmbkZpbkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L4973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2MS1GLDYnUSNSeUYnRi9GMkY1RjgtRlU2Ji1GIzYtLUY7Ni9RKiZ1bWludXMwO0YnRi9GNUY4Rj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXm8tRiw2J1EjUGlGJ0YvRjJGNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmlvLUkjbW5HRiQ2JlEiMkYnRi9GNUY4LUYsNiNRIUYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQUZnb0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRjs2L1EifkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGXnEvRlBGX3EtRiw2J1EjSWVGJ0YvRjJGNUY4Rl9wRmpwRmJxRitGYnBGL0ZlcEZocEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRmJwRi9GZXBGaHBGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := c1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxM0YnRjktRlk2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigjISM4IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := c2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMxNUYnRjktRlk2JFEiOEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigjISM6IiIpNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample carbon magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3992" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := c1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3988" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := c2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRYFxsflRoZX5jYXJib25+U1FDc35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5maXJzdH5oYWxmfm9mfnRoZX5ldm9sdXRpb25+cGVyaW9kflQuflRoZW5+YX5wcm90b25+MTgwLXh+cHVsc2V+cmVmb2N1c2VzfnRoZX5lZmZlY3Rzfm9mfnRoZX5wcm90b25+Y2hlbWljYWx+c2hpZnR+YW5kfnRoZX5KY2h+c2NhbGFyfmNvdXBsaW5nLn5UaGVufnRoZX5jYXJib25+U1FDc350b35ldm9sdmV+YW5kfmRlcGhhc2V+Zm9yfnRoZX5zZWNvbmR+aGFsZn5vZn50aGV+ZXZvbHV0aW9ufnBlcmlvZH5ULkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGKy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl1wRi9GYHBGY3BGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSNJZUYnRi9GMkY1RjgtRjs2L1EiLEYnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiw2J1EjUnhGJ0YvRjJGNUY4LUZVNiYtRiM2Ji1GLDYnUSNQaUYnRi9GMkY1RjhGL0Y1RjhGL0Y1RjhGZm5GK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZkZWxheUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJURidGL0YyRjVGOC1GOzYvUSIvRidGL0Y1RjhGPkZAL0ZDUSV0cnVlRidGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZcby1JI21uR0YkNiZRIjJGJ0YvRjVGOC1GLDYjUSFGJy1GOzYvUSIsRidGL0Y1RjhGPi9GQUZqbkZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRidGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUlYm9sZEdGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0L0Y2USdub3JtYWxGJw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># A carbon 90y or 90x pulse creates a <Font italic="true">J</Font>-ordered state (IzSz). A simultaneous proton 90-x pulse transfers the magnetization back to the proton to create proton SQCs (IySz).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">if cosine then sigma := pulse(Ry(Pi/2),Rx(-Pi/2),sigma) else sigma := pulse(Rx(Pi/2),Rx(-Pi/2),sigma) fi:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5296" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5320" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5289" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tSShtZmVuY2VkR0YkNiQtRiM2KkZXRmVuLUYsNiVRJSZwaTtGJ0Zgb0Y5RmVuLUYsNiVRIlRGJ0YvRjJGZW4tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiIyEiIzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1GIzYmLUYsNiVRJGNvc0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGVkZYLUkobWZlbmNlZEdGJDYkLUYjNipGT0ZTLUYsNiVRJSZwaTtGJ0ZobkY5RlMtRiw2JVEiVEYnRi9GMkZTLUYsNiVRI1djRidGL0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigsJC1JJGNvc0dGJTYjLCQqKEkjUGlHRiYiIiJJIlRHRihGNUkjV2NHRihGNSIiI0Y4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRX29+QX5yZXBoYXNpbmd+cHVsc2V+c2VxdWVuY2V+Y3JlYXRlc35pbiYjODcyMjtwaGFzZX5wcm90b25+U1FDc34oSXgpLkYnRi8vJSdpdGFsaWNHRjlGMkY1Ri8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYnUSZwdWxzZUYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2LC1GLDYnUSNSeEYnRi9GMkY1RjgtRlU2Ji1GIzYmLUYsNidRI1BpRidGL0YyRjVGOEYvRjVGOEYvRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLUZVNiYtRiM2Jy1GOzYvUSomdW1pbnVzMDtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl5wRmpuRi9GNUY4Ri9GNUY4Rl1vRitGL0Y1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5293" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1Emc2lnbWFGJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JI21vR0YkNi9RKiZjb2xvbmVxO0YnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSJ+RidGL0Y1RjhGPkZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZVLUYsNidRJmRlbGF5RidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYrLUkjbW5HRiQ2JlEiMUYnRi9GNUY4LUY7Ni9RIi9GJ0YvRjVGOEY+RkAvRkNRJXRydWVGJ0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmNvLUZlbjYmLUYjNigtRmpuNiZRIjRGJ0YvRjVGOC1GOzYvUSIqRidGL0Y1RjhGPkZARkJGREZGRkhGSkZib0Zkby1GLDYnUSRKY2hGJ0YvRjJGNUY4Ri9GNUY4Ri9GNUY4LUY7Ni9RIixGJ0YvRjVGOEY+L0ZBRmFvRkJGREZGRkhGSkZUL0ZQUSwwLjMzMzMzMzNlbUYnRlFGK0YvRjVGOEYvRjVGOC1GOzYvUSI6RidGL0Y1RjhGPkZARkJGREZGRkhGSkZMRk8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjQvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the x-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5291" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1x := p1(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDF4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0Zpb0Y5RltvLUYsNiVRIlRGJ0YvRjJGW28tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXhHRigsJiEiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwIiIjIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2x := p2(Ix, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTDJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiYtRiw2JVEkY29zRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0Zgby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJSZwaTtGJ0Zpb0Y5RltvLUYsNiVRIlRGJ0YvRjJGW28tRiw2JVEjV2NGJ0YvRjJGOUY5RjlGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnhHRigsJiEiIyIiIiokLUkkY29zR0YlNiMqKEkjUGlHRiZGMEkiVEdGKEYwSSNXY0dGKEYwIiIjIiIlNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Sample proton magnetization along the y-axis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5313" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5282" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L1y := p1(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDF5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMXlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5303" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5288" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">L2y := p2(Iy, sigma);</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkTDJ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRMMnlHRigiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/README.md <==
The Maple programs are Maple worksheets that can be viewed, edited, and executed (i.e., evaluated)
via only the Maple application.

With the exception of the Redfield*.mw worksheets, each worksheet has been uploaded post
evaluation, so it contains Maple source code as well as the results of the evaluation.
Unless the source code is changed, it does not require re-evaluation.

Evaluation of one of the Maple worksheets typically requires one minute or less. Exceptions
are Redfield_AX.mw that requires 15 minutes to evaluate, Redfield_AX2.mw that requires one
hour to evaluate, and Redfield_AX3.mw that requires 12 hours to evaluate.

The output generated by evaluation of Redfield_AX3.mw and Redfield_AX3_Print_Coeff.mw is
voluminous. The Redfield_AX3.mw worksheet must be evaluated prior to evaluating the
Maple_AX3_Print_Coeff.mw worksheet because the former saves the Redfield "exponent" and
"coefficient" arrays to disk so that the latter may read them.


==> anc/README2.md <==
The spectraxplot.cpp program requires installation of the Eigen C++ template library. The following discussion assumes that this library is installed in the /usr/local/include/eigen3/ directory.

The spectraxplot.cpp program also requires the delayax.hpp, matrices.hpp, and pulsesax.hpp files.

To create the spectraxplot executable from the spectraxplot.cpp files create the plots/ directory and then type:

g++ -I /usr/local/include/eigen3 -o spectraxplot spectraxplot.cpp

NOTE: don't compile with the g++ -O2 or -O3 flags because those flags interfere with Eigen.

Execution of the spectraxplot executable will create the cpax*, plax*, and ptax* proton spectrum files in the plots/ directory.

The plotcpax.sh, plotplax.sh, and plotptax.sh shell script files are used to plot the proton spectra using gnuplot.  For example, to plot the proton spectra for the carbon-proton multiple quantum relaxation pulse sequence, type:

bash plotcpax.sh

A plot window will appear from which the plot may be saved to a PDF file.



  

==> anc/README3.md <==
The relax_ch_multiquantum.m, relax_h_longitudinal.m, and relax_h_transverse.m files are
pulse-sequence programs for execution by Spinach. Place them in the Spinach experiments/
directory.



  

==> anc/Redfield_AX.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="_pstyle6" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="_cstyle3" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle6" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle5" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Footer left-content="" center-content="" right-content="&amp;[Page]" left-image-scale-width="100" center-image-scale-width="100" right-image-scale-width="100" left-image-scale-height="100" center-image-scale-height="100" right-image-scale-height="100" date-format="2" selected-index="0" first-number="1" first-numbered-page="1"/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L792">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Copyright (C) 2004, 2013, 2015, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L790">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L776">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L768">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L780">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L784">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L777">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L758">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L764">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L795">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L774">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L788">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L775">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L769">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L766">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L763">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L783">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L765">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L794">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L767">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L782">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L785">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L787">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L793">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L778">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Maple program Redfield_AX</Font></Text-field>
</Input>
</Group>
<Group labelreference="L779">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L786">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># This program derives the Redfield coefficients for the AX spin system where A=13C and X=1H.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L789">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># See Russell A. Brown's PhD thesis, Carbon-13 Nuclear Magnetic Resonance Coupled Relaxation Studies of Macromolecular Dynamics.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L796">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L760">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"><Font size="14" family="Times"># Don't use with(LinearAlgebra) because it breaks the direct() procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUSZUaW1lc0YnLyUlc2l6ZUdRIzE0RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L762">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"><Font size="14" family="Times">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L759">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L761">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1346">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># Assume that all variables &gt; 0 to help with absolute values, and don't mark these assumptions with a tilde.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1345">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">assume(Wc&gt;0, Wh&gt;0, Jch&gt;0, Wh&gt;Wc):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1347">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">interface(showassumed=0):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1348">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1349">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L1247">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1246">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1203">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1202">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1200">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">C:=array(1 .. m*o,1 .. n*p);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">od od od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1199">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1206">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1207">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1204">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1205">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1208">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1244">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1245">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1240">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1241">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1242">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1243">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1249">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1248">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1251">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1250">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1235">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1232">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1234">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1229">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1231">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1227">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1228">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1239">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1238">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1237">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1212">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1213">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1214">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1215">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1216">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1217">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1218">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1222">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is a zero matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1220">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1223">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Io := matrix([[0,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1221">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1219">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1225">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1224">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1201">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1193">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1194">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1191">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1192">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1197">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1198">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L1195">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">D := evalm(&amp;*(localA,localB,localC));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">for i to m do for j to n do</Font><Font size="14" family="Times New Roman"> D[i,j] := simplify(expand(D[i,j])) od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1196">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1211">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"><Font size="14" family="Times"># The following procedure catenates a tensor with two eigenvectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1233">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L1226">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ten := proc(A,B,C)</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">local D;</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">D := multiply(multiply(A,B),C);</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">simplify(D)</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1236">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L1209">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- End of Spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1210">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1230">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># Define the Hamiltonian matrix for an AX spin system in the spin-product basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L61">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="12" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L63">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="12" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Times">h := evalm(-Wc*direct(Iz,Ie) - Wh*direct(Ie,Iz) + Jch*direct(Iz,Iz));</Font></Text-field>
</Input>
</Group>
<Group labelreference="L64">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="12" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L1279">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L1287">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Specify the eigen vectors of the Hamiltonian trivially because the Hamiltonian contains no off-diagonal elements.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1289">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1358">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">n := 4:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1356">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">eigenVector := array(1..n,[[1,0,0,0], [0,1,0,0], [0,0,1,0], [0,0,0,1]]);</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1355">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1294">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Obtain the eigen values of the Hamiltonian that are consistent with the above specification of the eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1296">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1293">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">eigenValue := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1292">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do eigenValue[i] := h[i,i] od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1295">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1253">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- Redfield definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1254">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1256">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the chemical shift tensor used to create the Redfield coefficients.  For index 1, 1=C and 2=H.  For index 2, see equation [2.18] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1252">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L76">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Tc := array(1..2,-2..2,[
[direct(Io,Io), direct(In,Ie), sqrt(8/3)*direct(Iz,Ie), -direct(Ip,Ie), direct(Io,Io)],
[direct(Io,Io), direct(Ie,In), sqrt(8/3)*direct(Ie,Iz), -direct(Ie,Ip), direct(Io,Io)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L77">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L78">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is the dipole-dipole tensor used to create the Redfield coefficients.  For index 1, 1=CH.  For index 2, see equation [2.27] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L79">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L80">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Td := array(1..1,-2..2,[[direct(In,In), direct(In,Iz)+direct(Iz,In), 1/sqrt(6)*(4*direct(Iz,Iz)-direct(Ip,In)-direct(In,Ip)), -(direct(Ip,Iz)+direct(Iz,Ip)), direct(Ip,Ip)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L81">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L82">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is the random field tensor used to create the Redfield coefficients.  For index 1, 1=C and 2=H.  For index 2, see equation [2.29] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L83">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L84">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Tr := array(1..2,-1..1,[
[1/sqrt(2)*direct(In,Ie), direct(Iz,Ie), -1/sqrt(2)*direct(Ip,Ie)],
[1/sqrt(2)*direct(Ie,In), direct(Ie,Iz), -1/sqrt(2)*direct(Ie,Ip)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L85">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L86">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of interaction constants for the chemical shift tensor.  1=C and 2=H.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L87">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L88">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Ec := array(1..2,[Ec_c, Ec_h]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L89">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L90">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of interaction constants for the dipole-dipole tensor.  1=CH.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L91">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L92">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Ed := array(1..1,[Ed_ch]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L93">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L94">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of interaction constants that equal 1 for the random field tensor.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L95">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L96">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Er := array(1..2,[1,1]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L97">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L98">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of chemical shift spectral densities.  1=C and 2=H.  J specifies auto-correlation and K specifies cross-correlation.  For the subscripts that follow the underscore, the first letter specifies the first chemical shift and the second letter specifies the second chemical shift, where the subscripts 'ch' and 'hc' are equivalent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L99">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L100">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Jcc := array(1..2,1..2,[[Jcc_cc, Kcc_ch],[Kcc_ch, Jcc_hh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L101">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L102">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of dipole-dipole spectral densities.  J specifies auto-correlation.  For the subscripts that follow the underscore, letters 1 and 2 specify the first dipole and letters 3 and 4 specify the second dipole. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L103">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L104">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Jdd := array(1..1,1..1,[[Jdd_chch]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L105">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L106">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of dipole-dipole chemical shift spectral densities.  For index 1, 1=CH.  For index , 1=C and 2=H.  K specifies cross-correlation.  For the subscripts that follow the underscore, letters 1 and 2 specify the dipole and the third letter specifies the chemical shift.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L108">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Jdc := array(1..1,1..2,[[Kdc_chc, Kdc_chh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L109">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L110">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># The following is an array of random field spectral densities.  1=C and 2=H.  J specifies auto-correlation and K specifies cross-correlation.  For the subscripts that follow the underscore, the first letter specifies the first random field and the second letter specifies the second random field, where the subscripts 'ch' and 'hc' are equivalent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L111">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L112">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Jrr := array(1..2,1..2,[[Jrr_cc, Krr_ch],[Krr_ch, Jrr_hh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L113">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1272">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield K term for one type of interaction.  See equation [2.1] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1266">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1269">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redK := proc(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kappa, lambda, Jss)
# kap=kappa, lam=lambda, kapp=kappa', lamp=lambda', kappa=kappa for energy, lambda=lambda for energy, E=interaction constant, T=tensor, Jss=spectral density, p associated with mu, q associated with mu', i associated with mu and sums over spin s, j associated with mu' and sums over spin s', m sums over all tensor components.
local i, j, m, sumIJ, sumM, EpEq;
sumIJ := 0;
# Use op to obtain upper bounds of the first index of the tensor arrays both of whose lower bounds must be 1 and whose upper bounds match.
for i to op(2, op(2, eval(Tp))[1]) do for j to op(2, op(2, eval(Tq))[1]) do
EpEq := Ep[i]*Eq[j];
sumM := 0;
# Use op to obtain the lower and upper bounds of the second index of the tensor arrays whose bounds must match.
for m from op(1, op(2, eval(Tp))[2]) to op(2, op(2, eval(Tp))[2]) do
# Ignore non-Larmor frequencies and force all transition frequencies to be positive.
sumM := sumM + (-1)^m*ten(eigenVector[kap], evalm(Tp[i, m]), eigenVector[lam])*ten(eigenVector[lamp], evalm(Tq[j, -m]), eigenVector[kapp])*Jss[i, j](abs(simplify(subs(Jch=0, eigenValue[lambda] - eigenValue[kappa]))))
od;
sumIJ := sumIJ + EpEq*sumM
od od;
sumIJ
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1277">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1275">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield R coefficient for one type of interaction.  See equation [2.1] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1270">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1261">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redR := proc(kap, kapp, lam, lamp, Ep, Eq, Tp, Tq, Jss)
# kap=kappa, lam=lambda, kapp=kappa', lamp=lambda', E=interaction constant, T=tensor, Jss=spectral density, p associated with mu, q associated with mu'.
local gam, sumR;
sumR := redK(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kap, lam, Jss) + redK(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kapp, lamp, Jss);
if kap = lam then for gam to n do sumR := sumR - redK(gam, kapp, gam, lamp, Ep, Eq, Tp, Tq, gam, lamp, Jss) od fi;
if kapp = lamp then for gam to n do sumR := sumR - redK(gam, lam, gam, kap, Ep, Eq, Tp, Tq, gam, lam, Jss) od fi;
</Font><Font size="14" family="Times">sumR</Font><Font size="12" family="Monospaced">
</Font><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L1267">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1268">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield coefficient R for all types of interactions.  See equations [2.30] through [2.33] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1264">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1262">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redfieldR := proc(kappa, kappap, lambda, lambdap)
# kapp=kappa', lamp=lambda', E=interaction constant, T=tensor, J=spectral density.
redR(kappa, kappap, lambda, lambdap, Ec, Ec, Tc, Tc, Jcc) +
redR(kappa, kappap, lambda, lambdap, Ed, Ed, Td, Td, Jdd) +
redR(kappa, kappap, lambda, lambdap, Ed, Ec, Td, Tc, Jdc) +
redR(kappa, kappap, lambda, lambdap, Er, Er, Tr, Tr, Jrr)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1263">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1271">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield exponent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1274">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1276">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redfieldE := proc(kappa, kappap, lambda, lambdap)
eigenValue[kappa] - eigenValue[kappap] - eigenValue[lambda] + eigenValue[lambdap]
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1278">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1259">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- End of Redfield definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1273">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1260">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Apply the 1 kHz secular approximation by ignoring Redfield terms whose exponential contains Larmor frequencies.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1257">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">coeffRedfield := array(1..n,1..n,1..n,1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1258">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">expRedfield := array(1..n,1..n,1..n,1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1265">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do
exponent := redfieldE(i,j,k,l);
# Ignore Larmor frequences but don't apply this test to the square root that contains differences of Larmor frequencies.
</Font><Font size="14" family="Times New Roman">if not has(exponent, {Wc, Wh}) then
</Font><Font size="14" family="Times">print(i,j,k,l);
expRedfield[i,j,k,l] := exponent;
coeffRedfield[i,j,k,</Font><Font size="14" family="Times New Roman">l] := redfieldR(i,j,k,l)</Font><Font size="14" family="Times">
fi
od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L114">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1309">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Count the number of elements that remain in the exponent array after the 1 kHz secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1301">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1303">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumE := 0:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1314">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then sumE := sumE + 1 fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1316">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumE;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1310">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1305">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Count the number of non-zero elements in the coefficient array.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1300">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1308">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumC := 0:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1322">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) and coeffRedfield[i,j,k,l] &lt;&gt; 0 then sumC := sumC + 1 fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1321">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumC;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1323">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1313">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print the elements that remain in the exponent array after the secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1297">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1337">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then print(`exp[`,i,j,k,l,`]=`, expRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1338">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1340">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print the elements that remain in the coefficient array after the secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1344">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1342">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(coeffRedfield[i,j,k,l]) then print(`coeff[`,i,j,k,l,`]=`, coeffRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1341">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1343">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1336">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Save the exponent array, coefficient array, eigen values and eigen vectors.  The .m extension permits use of the read command.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1315">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1327">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save expRedfield, &quot;Redfield_AX_expRedfield.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1333">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save expRedfield, &quot;Redfield_AX_expRedfield.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1335">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save coeffRedfield, &quot;Redfield_AX_coeffRedfield.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1326">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save coeffRedfield, &quot;Redfield_AX_coeffRedfield.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1311">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenValue, &quot;Redfield_AX_eigenValue.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1304">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenValue, &quot;Redfield_AX_eigenValue.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1306">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenVector, &quot;Redfield_AX_eigenVector.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1312">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">save eigenVector, &quot;Redfield_</Font><Font size="14" family="Times">AX</Font><Font size="14" family="Times New Roman">_eigenVector.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1330">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1325">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print Java code that suppresses array entries that equal zero.  Print C code to see array entries that equal zero.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1324">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1318">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">with(CodeGeneration):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1317">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(expRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1302">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(coeffRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1299">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(eigenValue):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1298">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Convert eigenVector to a two-dimensional array so that C() can print it.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1319">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">eigenVectors := array(1..n, 1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1320">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do eigenVectors[i,j] := eigenVector[i][j] od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1307">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">C(eigenVectors):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1328">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="12" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="12" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="12" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Worksheet>

==> anc/Redfield_AX2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="_pstyle6" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="_cstyle3" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle6" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle5" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Footer left-content="" center-content="" right-content="&amp;[Page]" left-image-scale-width="100" center-image-scale-width="100" right-image-scale-width="100" left-image-scale-height="100" center-image-scale-height="100" right-image-scale-height="100" date-format="2" selected-index="0" first-number="1" first-numbered-page="1"/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Copyright (C) 2004, 2013, 2015, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L661">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L664">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L663">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L666">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L665">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L668">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L667">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L670">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L675">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L673">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L677">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L674">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L679">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L676">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L680">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L678">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L684">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L682">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L686">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L683">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L688">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L685">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L689">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L687">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L693">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L691">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L726">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Maple program Redfield_AX2</Font></Text-field>
</Input>
</Group>
<Group labelreference="L727">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L4">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># This program derives the Redfield coefficients for the AX2 spin system where A=13C and X=1H.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># See Zheng Z, Mayne CL, Grant DM: J. Magn. Reson. 103A: 268-281 (1993); however, the Redfield matrix elements are not in the eigen basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L443">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># See also Russell A. Brown's PhD thesis, Carbon-13 Nuclear Magnetic Resonance Coupled Relaxation Studies of Macromolecular Dynamics.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L444">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L301">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Don't use with(LinearAlgebra) because it breaks the direct() procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L303">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L300">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L302">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># Assume that all variables &gt; 0 to help with sabsolute values, and don't mark these assumptions with a tilde.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">assume(Wc&gt;0, Wh&gt;0, Jch&gt;0, Jhh&gt;0, Wh&gt;Wc):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">interface(showassumed=0):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L306">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L304">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L309">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L307">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L13">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">C:=array(1 .. m*o,1 .. n*p);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">od od od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L15">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L17">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L19">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L21">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L23">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L25">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L27">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L29">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L31">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L33">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L35">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L37">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L39">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L41">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L43">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L45">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1178">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is a zero matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1179">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1176">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Io := matrix([[0,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1177">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L47">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L49">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L51">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L53">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L55">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L57">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">D := evalm(&amp;*(localA,localB,localC));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">for i to m do for j to n do D[i,j] := simplify(radnormal(D[i,j])) od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L298">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># The following procedure catenates a tensor with two eigenvectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L525">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L526">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ten := proc(A,B,C)</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">simplify(radnormal(multiply(multiply(A,B),C)))</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L528">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L59">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># -------------------- End of spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L60">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L61">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Times New Roman"># Define the hamiltonian matrix for an AX2 spin system in the spin-product basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L62">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L63">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Times New Roman">h := evalm(-Wc*direct(Iz,Ie,Ie) - Wh*direct(Ie,Iz,Ie) - Wh*direct(Ie,Ie,Iz) + Jch*direct(Iz,Iz,Ie) + Jch*direct(Iz,Ie,Iz) + Jhh*(direct(Ie,Iz,Iz) + 1/2*(direct(Ie,Ip,In) + direct(Ie,In,Ip))));</Font></Text-field>
</Input>
</Group>
<Group labelreference="L64">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L65">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Times New Roman"># Generate the eigen values and eigen vectors of the Hamiltonian.  The eigenvects() function returns a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors.  This sequence may be copied and pasted into the time evolution operator function.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L66">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L67">
<Input><Text-field prompt="&gt; " opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font opaque="false" subscript="false" underline="false" superscript="false" bold="true" foreground="[255,0,0]" italic="false" executable="true" selection-placeholder="false" size="14" readonly="false" background="[0,0,0]" placeholder="false" family="Times New Roman">eigenSystem := eigenvects(h);</Font></Text-field>
</Input>
</Group>
<Group labelreference="L68">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L530">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># A solution to the eigen system has been copied and pasted below, then re-ordered as in equations [5.8] and [5.9] of Brown's thesis to allow comparison of Redfield matrices between AX2 and AXY spin systems.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L532">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L531">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">eigenSystem :=
[-(1/2)*Wc-Wh+(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 1, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[-(1/2)*Wc-(3/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = -1, (3) = 1, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[-(1/2)*Wc+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 1, (3) = 1, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[-(1/2)*Wc+Wh-(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 1, (5) = 0, (6) = 0, (7) = 0, (8) = 0})}],
[(1/2)*Wc-Wh-(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 1, (6) = 0, (7) = 0, (8) = 0})}],
[(1/2)*Wc+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = 1, (7) = 1, (8) = 0})}],
[(1/2)*Wc-(3/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = -1, (7) = 1, (8) = 0})}],
[(1/2)*Wc+Wh+(1/2)*Jch+(1/4)*Jhh, 1, {Vector[row](8, {(1) = 0, (2) = 0, (3) = 0, (4) = 0, (5) = 0, (6) = 0, (7) = 0, (8) = 1})}];</Font></Text-field>
</Input>
</Group>
<Group labelreference="L529">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L73">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># Create the transformation matrix to map from the eigen basis to the spin-product basis.  The op() function converts each set of one or more eigen vectors into a sequence of eigen vectors.  The seq() function catenates all such sequences of eigen vectors to produce the sequence of the complete set of eigen vectors that span the eigen space.  The augment() function produces the transformation matrix from this sequence.  Note that in the case of degeneracy no linear combinations of the eigen vectors are formed because this step appears to be unnecessary.  Each column of the transformation matrix contains one eigen vector.  Remember that the eigen vectors form the columns, not the rows, of the transformation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L74">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L75">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">qmatrix := augment(seq(op(eigenSystem[i][3]),i=1..nops([eigenSystem])));</Font></Text-field>
</Input>
</Group>
<Group labelreference="L76">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1196">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Verify that the transformation matrix diagonalizes the hamiltonian matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1197">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">evalm(sim(inverse(qmatrix),h,qmatrix));</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1195">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L77">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Normalize the eigen vectors in the transformation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L78">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L79">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to coldim(qmatrix) do
normSum :=0;
for j to rowdim(qmatrix) do normSum := normSum + qmatrix[j,i]*qmatrix[j,i] od;
normSum := sqrt(normSum);
for j to rowdim(qmatrix) do qmatrix[j,i] := qmatrix[j,i]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L80">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">evalm(qmatrix);</Font></Text-field>
</Input>
</Group>
<Group labelreference="L81">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L82">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Obtain the eigen vectors of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L83">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L84">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">n := nops([eigenSystem]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L85">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">eigenVector := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L86">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do eigenVector[i] := op(eigenSystem[i][3]) od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L338">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L337">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Normalize the eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L336">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L87">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do
normSum := 0;
for j to n do normSum := normSum + eigenVector[i][j]*eigenVector[i][j] od;
normSum := sqrt(normSum);
for j to n do eigenVector[i][j] := eigenVector[i][j]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L88">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do eval(eigenVector[i]) od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L340">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L89">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Obtain the eigen values of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L90">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L91">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">eigenValue := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L92">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do eigenValue[i] := eigenSystem[i][1] od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L93">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L439">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- Redfield definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L440">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L98">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the chemical shift tensor used to create the Redfield coefficients, transformed into the eigen basis.  For index 1, 1=C, 2=H1, 3=H2.  For index 2, see equation [2.18] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L99">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L100">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Tc := array(1..3,-2..2,[
[direct(Io,Io,Io), direct(In,Ie,Ie), sqrt(8/3)*direct(Iz,Ie,Ie), -direct(Ip,Ie,Ie), direct(Io,Io,Io)],
[direct(Io,Io,Io), direct(Ie,In,Ie), sqrt(8/3)*direct(Ie,Iz,Ie), -direct(Ie,Ip,Ie), direct(Io,Io,Io)],
[direct(Io,Io,Io), direct(Ie,Ie,In), sqrt(8/3)*direct(Ie,Ie,Iz), -direct(Ie,Ie,Ip), direct(Io,Io,Io)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L101">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to op(2,op(2,eval(Tc))[1]) do for j from op(1,op(2,eval(Tc))[2]) to op(2,op(2,eval(Tc))[2]) do Tc[i,j] := sim(inverse(qmatrix),Tc[i,j],qmatrix) od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L102">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L103">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the dipole-dipole tensor used to create the Redfield coefficients, transformed into the eigen basis.  For index 1, 1=CH1, 2=CH2, 3=HH.  For index 2, see equation [2.27] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L104">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L105">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Td := array(1..3,-2..2,[
[direct(In,In,Ie), direct(In,Iz,Ie)+direct(Iz,In,Ie), 1/sqrt(6)*(4*direct(Iz,Iz,Ie)-direct(Ip,In,Ie)-direct(In,Ip,Ie)), -(direct(Ip,Iz,Ie)+direct(Iz,Ip,Ie)), direct(Ip,Ip,Ie)],
[direct(In,Ie,In), direct(In,Ie,Iz)+direct(Iz,Ie,In), 1/sqrt(6)*(4*direct(Iz,Ie,Iz)-direct(Ip,Ie,In)-direct(In,Ie,Ip)), -(direct(Ip,Ie,Iz)+direct(Iz,Ie,Ip)), direct(Ip,Ie,Ip)],
[direct(Ie,In,In), direct(Ie,In,Iz)+direct(Ie,Iz,In), 1/sqrt(6)*(4*direct(Ie,Iz,Iz)-direct(Ie,Ip,In)-direct(Ie,In,Ip)), -(direct(Ie,Ip,Iz)+direct(Ie,Iz,Ip)), direct(Ie,Ip,Ip)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L106">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to op(2,op(2,eval(Td))[1]) do for j from op(1,op(2,eval(Td))[2]) to op(2,op(2,eval(Td))[2]) do Td[i,j] := sim(inverse(qmatrix),Td[i,j],qmatrix) od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L108">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the random field tensor used to create the Redfield coefficients, transformed into the eigen basis.</Font><Font size="14" family="Monospaced"> </Font><Font size="14" family="Times New Roman">For index 1, 1=C, 2=H1, 3=H2.  For index 2, see equation [2.29] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L109">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L110">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Tr := array(1..3,-1..1,[
[1/sqrt(2)*direct(In,Ie,Ie), direct(Iz,Ie,Ie), -1/sqrt(2)*direct(Ip,Ie,Ie)],
[1/sqrt(2)*direct(Ie,In,Ie), direct(Ie,Iz,Ie), -1/sqrt(2)*direct(Ie,Ip,Ie)],
[1/sqrt(2)*direct(Ie,Ie,In), direct(Ie,Ie,Iz), -1/sqrt(2)*direct(Ie,Ie,Ip)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L111">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to op(2,op(2,eval(Tr))[1]) do for j from op(1,op(2,eval(Tr))[2]) to op(2,op(2,eval(Tr))[2]) do Tr[i,j] := sim(inverse(qmatrix),Tr[i,j],qmatrix) od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L112">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L113">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of interaction constants for the chemical shift tensor.  1=C, 2=H1, 3=H2 with H1 and H2 equivalent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L114">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L115">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Ec := array(1..3,[Ec_c, Ec_h, Ec_h]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L116">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L117">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of interaction constants for the dipole-dipole tensor.  1=CH1, 2=CH2, 3=HH with CH1 and CH2 equivalent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L118">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L119">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Ed := array(1..3,[Ed_ch, Ed_ch, Ed_hh]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L120">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L121">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of interaction constants that equal 1 for the random field tensor.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L122">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L123">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Er := array(1..3,[1,1,1]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L124">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L125">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of chemical shift spectral densities.  1=C, 2=H1, 3=H2 with H1 and H2 equivalent with respect to C.  J specifies auto-correlation and K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first letter specifies the first chemical shift and the second letter specifies the second chemical shift.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L126">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L127">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jcc := array(1..3,1..3,[[Jcc_cc, Kcc_ch, Kcc_ch],[Kcc_ch, Jcc_hh, Kcc_hh],[Kcc_ch, Kcc_hh, Jcc_hh]]):</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L128">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of dipole-dipole spectral densities.  For both indices, 1=CH1, 2=CH2, 3=HH with CH1 and CH2 equivalent.  J specifies auto-correlation and K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first two letters specify the first dipole and the second two letters specify the second dipole.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L129">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L130">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jdd := array(1..3,1..3,[[Jdd_chch, Kdd_chch, Kdd_chhh],[Kdd_chch, Jdd_chch, Kdd_chhh],[Kdd_chhh, Kdd_chhh, Jdd_hhhh]]):</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L132">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of dipole-chemical shift spectral densities.  For first index, 1=CH1, 2=CH2, 3=HH; for second index, 1=C, 2=H1, 3=H2 where for both indices H1 and H2 are equivalent.  K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first two letters specify the dipole and the second letter specifies the chemical shift.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L133">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L134">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jdc := array(1..3,1..3,[[Kdc_chc, Kdc_chh, Kdc_chh],[Kdc_chc, Kdc_chh, Kdc_chh],[Kdc_hhc, Kdc_hhh, Kdc_hhh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L135">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L136">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of random field spectral densities.  1=C, 2=H1, 3=H2 with H1 and H2 equivalent.  J specifies auto-correlation and K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first letter specifies the first random field and the second letter specifies the second random field.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L137">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L138">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jrr := array(1..3,1..3,[[Jrr_cc, Krr_ch, Krr_ch],[Krr_ch, Jrr_hh, Krr_hh],[Krr_ch, Krr_hh, Jrr_hh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L139">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L518">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield K term for one type of interaction.  See equation [2.1] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L513">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L515">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redK := proc(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kappa, lambda, Jss)
# kap=kappa, lam=lambda, kapp=kappa', lamp=lambda', kappa=kappa for energy, lambda=lambda for energy, E=interaction constant, T=tensor, Jss=spectral density, p associated with mu, q associated with mu', i associated with mu and sums over spin s, j associated with mu' and sums over spin s', m sums over all tensor components.
local i, j, m, sumIJ, sumM, EpEq;
sumIJ := 0;
# Use op to obtain upper bounds of the first index of the tensor arrays both of whose lower bounds must be 1 and whose upper bounds match.
for i to op(2, op(2, eval(Tp))[1]) do for j to op(2, op(2, eval(Tq))[1]) do
EpEq := Ep[i]*Eq[j];
sumM := 0;
# Use op to obtain the lower and upper bounds of the second index of the tensor arrays whose bounds must match.
for m from op(1, op(2, eval(Tp))[2]) to op(2, op(2, eval(Tp))[2]) do
# Ignore non-Larmor frequencies and force all transition frequencies to be positive.
sumM := sumM + (-1)^m*ten(eigenVector[kap], evalm(Tp[i, m]), eigenVector[lam])*ten(eigenVector[lamp], evalm(Tq[j, -m]), eigenVector[kapp])*Jss[i, j](abs(simplify(subs({Jch=0, Jhh=0}, eigenValue[lambda] - eigenValue[kappa]))))
od;
sumIJ := sumIJ + EpEq*sumM
od od;
sumIJ;
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L522">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L520">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield R term for one type of interaction.  See equation [2.1] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L516">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L508">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redR := proc(kap, kapp, lam, lamp, Ep, Eq, Tp, Tq, Jss)
# kap=kappa, lam=lambda, kapp=kappa', lamp=lambda', E=interaction constant, T=tensor, Jss=spectral density, p associated with mu, q associated with mu'.
local gam, sumR;
sumR := redK(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kap, lam, Jss) + redK(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kapp, lamp, Jss);
if kap = lam then for gam to n do sumR := sumR - redK(gam, kapp, gam, lamp, Ep, Eq, Tp, Tq, gam, lamp, Jss) od fi;
if kapp = lamp then for gam to n do sumR := sumR - redK(gam, lam, gam, kap, Ep, Eq, Tp, Tq, gam, lam, Jss) od fi;
sumR
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L512">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L514">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield coefficient R for all types of interactions.  See equations [2.30] through [2.33] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L511">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L509">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redfieldR := proc(kappa, kappap, lambda, lambdap)
# kapp=kappa', lamp=lambda', E=interaction constant, T=tensor, J=spectral density.
redR(kappa, kappap, lambda, lambdap, Ec, Ec, Tc, Tc, Jcc) +
redR(kappa, kappap, lambda, lambdap, Ed, Ed, Td, Td, Jdd) +
redR(kappa, kappap, lambda, lambdap, Ed, Ec, Td, Tc, Jdc) +
redR(kappa, kappap, lambda, lambdap, Er, Er, Tr, Tr, Jrr)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L510">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield exponent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L521">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redfieldE := proc(kappa, kappap, lambda, lambdap)
eigenValue[kappa]-eigenValue[kappap]-eigenValue[lambda]+eigenValue[lambdap]
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L523">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L441">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- End of Redfield definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L442">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L156">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># </Font><Font size="14" family="Times">Apply the 1 kHz secular approximation by ignoring Redfield terms whose exponential contains Larmor frequencies.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L157">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L158">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">coeffRedfield := array(1..n,1..n,1..n,1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L159">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">expRedfield := array(1..n,1..n,1..n,1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L160">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do for j to n do for k to n do for l to n do
exponent := redfieldE(i,j,k,l);
# Ignore Larmor frequencies.
if not has(exponent, {Wc, Wh}) then
print(i,j,k,l);
expRedfield[i,j,k,l] := exponent;
coeffRedfield[i,j,k,l] := redfieldR(i,j,k,l)
fi
od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L161">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L313">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Count the number of elements that remain in the exponent array after the 1 kHz secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L311">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L312">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">sumE := 0:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L316">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then sumE := sumE + 1 fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L317">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">sumE;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L314">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L768">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Count the number of non-zero elements in the coefficient array.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L767">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L769">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumC := 0:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L765">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) and coeffRedfield[i,j,k,l] &lt;&gt; 0 then sumC := sumC + 1 fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L764">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumC;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L766">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L315">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Print the elements that remain in the exponent array after the secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L310">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L319">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do for j to n do for k to n do for l to n do  if assigned(expRedfield[i,j,k,l]) then print(`exp[`,i,j,k,l,`]=`, expRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L318">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L562">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Save the exponent array, coefficient array, eigen values and eigen vectors.  The .m extension permits use of the read command.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L555">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L552">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save expRedfield, &quot;Redfield_AX2_expRedfield.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L561">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save expRedfield, &quot;Redfield_AX2_expRedfield.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L551">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save coeffRedfield, &quot;Redfield_AX2_coeffRedfield.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L553">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save coeffRedfield, &quot;Redfield_AX2_coeffRedfield.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L584">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenValue, &quot;Redfield_AX2_eigenValue.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L585">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenValue, &quot;Redfield_AX2_eigenValue.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L582">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenVector, &quot;Redfield_AX2_eigenVector.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L583">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">save eigenVector, &quot;Redfield_AX2_eigenVector.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L560">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L630">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print Java code to suppress array entries that equal zero.  Print C code to see array entries that equal zero.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L628">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L622">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">with(CodeGeneration):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L621">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(expRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L627">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(coeffRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L626">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(eigenValue):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L625">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Convert eigenVector to a two-dimensional array so that C() can print it.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L623">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">eigenVectors := array(1..n, 1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L624">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do eigenVectors[i,j] := eigenVector[i][j] od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L629">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(eigenVectors):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L620">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L567">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print the corresponding elements of the coefficient array.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L566">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L565">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then print(`coeff[`,i,j,k,l,`]=`, coeffRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L564">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Worksheet>

==> anc/Redfield_AX3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="_pstyle6" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="_cstyle3" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle6" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle5" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Footer left-content="" center-content="" right-content="&amp;[Page]" left-image-scale-width="100" center-image-scale-width="100" right-image-scale-width="100" left-image-scale-height="100" center-image-scale-height="100" right-image-scale-height="100" date-format="2" selected-index="0" first-number="1" first-numbered-page="1"/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Copyright (C) 2004, 2013, 2015, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L661">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L664">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L663">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L666">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L665">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L668">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L667">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L670">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L675">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L673">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L677">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L674">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L679">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L676">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L680">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L678">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L684">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L682">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L686">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L683">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L688">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L685">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L689">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L687">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L693">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L691">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L726">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Maple program Redfield_AX3</Font></Text-field>
</Input>
</Group>
<Group labelreference="L727">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L4">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># This program derives the Redfield coefficients for the AX3 spin system where A=13C and X=1H.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># See Zheng Z, Mayne CL, Grant DM: J. Magn. Reson. 103A: 268-281 (1993); however, the Redfield matrix elements are not in the eigen basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L443">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># See also Russell A. Brown's PhD thesis, Carbon-13 Nuclear Magnetic Resonance Coupled Relaxation Studies of Macromolecular Dynamics.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L444">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L301">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Don't use with(LinearAlgebra) because it breaks the direct() procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L303">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L300">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L302">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># Assume that all variables &gt; 0 to help with sabsolute values, and don't mark these assumptions with a tilde.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">assume(Wc&gt;0, Wh&gt;0, Jch&gt;0, Jhh&gt;0, Wh&gt;Wc):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">interface(showassumed=0):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L306">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># ------------------ Spin 1/2 definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L304">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L309">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure implements the direct product.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L307">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L13">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">direct := proc(A,B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local localA,localB,i,j,k,l,m,n,o,p,C,t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if 2 &lt; nargs then # Recursive call for more than 2 args</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">RETURN(`direct`(`direct`(A,B),args[3 .. nargs]))</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 2 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(A,'matrix') then localA:=A;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localA:=evalm(A) # Recursive evaluation of arg A.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(B,'matrix') then localB:=B;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localB:=evalm(B) # Recursive evaluation of arg B.</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(localA,'matrix')and type(localB,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">m:=rowdim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">n:=coldim(localA);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">o:=rowdim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">p:=coldim(localB);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">C:=array(1 .. m*o,1 .. n*p);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">for i to m do for j to n do for k to o do for l to p do</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">t:=localA[i,j]*localB[k,l];</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">C[k+o*(i-1),l+p*(j-1)]:=normal(t);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">od od od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">subs('localA' = localA, 'localB' = localB,op(C));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if has(%,'localA') or has(%,'localB') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L14">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L15">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an Ix matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L16">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L17">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ix := matrix([[0,1/2],[1/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L18">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L19">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an Iy matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L20">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L21">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Iy := matrix([[0,-I/2],[I/2,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L22">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L23">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an Iz matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L24">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L25">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Iz := matrix([[1/2,0],[0,-1/2]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L26">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L27">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an E matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L28">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L29">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ie := matrix([[1,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L30">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L31">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an I+ matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L32">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L33">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ip := matrix([[0,1],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L34">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L35">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an I- matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L36">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L37">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">In := matrix([[0,0],[1,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L38">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L39">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is an alpha-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L40">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L41">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ia := matrix([[1,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L42">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L43">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is a beta-polarization matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L44">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L45">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ib := matrix([[0,0],[0,1]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L46">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1178">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following is a zero matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1179">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1176">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Io := matrix([[0,0],[0,0]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1177">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L47">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure creates an x rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L48">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L49">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Rx := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">matrix([[cos(t),-I*sin(t)],[-I*sin(t),cos(t)]]);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L50">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L51">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure creates a y rotation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L52">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L53">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">Ry := proc(Theta)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local t;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 1 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">t := -Theta/2;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">matrix([[cos(t),-sin(t)],[sin(t),cos(t)]])</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L54">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L55">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># The following procedure performs a similarity transform.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L56">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L57">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">sim := proc(A,B,C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">local localA,localB,localC,i,j,m,n,D;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if nargs &lt;&gt; 3 then ERROR(`wrong number of arguments`) fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(A,'matrix') then localA := A</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localA := evalm(A)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(B,'matrix') then localB := B</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localB := evalm(B)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(C,'matrix') then localC := C</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else localC := evalm(C)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if type(localA,'matrix') and type(localB,'matrix') and type(localC,'matrix') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">D := evalm(&amp;*(localA,localB,localC));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">m := rowdim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">n := coldim(D);</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">for i to m do for j to n do D[i,j] := simplify(radnormal(D[i,j])) od od</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">else ERROR(`expecting matrices as arguments`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">subs('localA' = localA,'localB' = localB,localC = 'localC',op(D));</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">if has(%,'localA') or has(%,'localB') or has(%,'localC') then</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ERROR(`undefined elements in matrix`)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">fi;</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">RETURN(%)</Font></Text-field><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L58">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L298">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># The following procedure catenates a tensor with two eigenvectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L525">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L526">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">ten := proc(A,B,C)</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">simplify(radnormal(multiply(multiply(A,B),C)))</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"><Font size="14" family="Times New Roman">end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L528">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L59">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># -------------------- End of spin 1/2 definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L60">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L1416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Define the Hamiltonian matrix for an AX3 spin system in the spin-product basis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">h := evalm(-Wc*direct(Iz,Ie,Ie,Ie) - Wh*direct(Ie,Iz,Ie,Ie) - Wh*direct(Ie,Ie,Iz,Ie) - Wh*direct(Ie,Ie,Ie,Iz) + Jch*direct(Iz,Iz,Ie,Ie) + Jch*direct(Iz,Ie,Iz,Ie) + Jch*direct(Iz,Ie,Ie,Iz) + Jhh*(direct(Ie,Iz,Iz,Ie) + 1/2*(direct(Ie,Ip,In,Ie) + direct(Ie,In,Ip,Ie)))+ Jhh*(direct(Ie,Iz,Ie,Iz)  + 1/2*(direct(Ie,Ip,Ie,In) + direct(Ie,In,Ie,Ip)))+ Jhh*(direct(Ie,Ie,Iz,Iz)  + 1/2*(direct(Ie,Ie,Ip,In) + direct(Ie,Ie,In,Ip))));</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1384" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Generate the eigen values and eigen vectors of the Hamiltonian.  The eigenvects() function returns a sequence of lists where each list contains an eigen value, its degeneracy, and a set of one or more eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1390" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1391" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenSystem := eigenvects(h):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUZlbjYoLUYjNiktRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStleGVjdXRhYmxlR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y1RjhGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Y1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTEZWRmBvRi9GY29GZW9GNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUZlbjYoLUYjNiktRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStleGVjdXRhYmxlR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJ0Y1RjhGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Y1RjhGL0Y1RjgtRjs2L1EiO0YnRi9GNUY4Rj4vRkFRJXRydWVGJ0ZCRkRGRkZIRkpGTEZWRmBvRi9GY29GZW9GNUY4</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1415">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenSystem[i] od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSZmYWxzZUYnLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1392" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRZ2VufkF+c29sdXRpb25+dG9+dGhlfmVpZ2VufnN5c3RlbX5pc35jb3BpZWR+YW5kfnBhc3RlZH5iZWxvd35pbn5leHBhbmRlZH5mb3JtLH5pLmUuLH5mcm9tfjEyfnJvd3N+dG9+MTZ+cm93cyx+dG9+aGFuZGxlfmRlZ2VuZXJhY3l+YW5kfnNvfnRoYXR+dGhlfm9yZGVyfm9mfnRoZX5laWdlbn52YWx1ZXN+bWF0Y2hlc350aGVpcn5vcmRlcn5pbn50aGV+c3BpbiYjODcyMjtwcm9kdWN0fkhhbWlsdG9uaWFufmFib3ZlLn5NYXRjaGluZ35vY2N1cnN+b25+dGhlfmNvZWZmaWNpZW50c35vZn5XYyx+V2gsfmFuZH5KY2h+YnV0fm5vdH5KaGh+YmVjYXVzZX50aGV+Y29lZmZpY2llbnRzfm9mfkpoaH5jaGFuZ2V+YmV0d2Vlbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzfmFuZH50aGV+ZWlnZW5+YmFzaXMufn5UaGlzfm1hdGNoaW5nfmFzc2lnbnN+NH5ub24mIzg3MjI7ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+YW5kfjEyfmRlZ2VuZXJhdGV+ZWlnZW5+dmFsdWVzLH53aGVyZX50aGV+MTJ+ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+Y29tcHJpc2V+NH5zZXRzfm9mfjN+ZWlnZW5+dmFsdWVzfnBlcn5zZXQufldpdGhpbn5lYWNofnNldCx+aXR+aXN+dW5pbXBvcnRhbnR+aG93fnRoZX4zfmVpZ2VufnZhbHVlc35hcmV+cGVybXV0ZWR+YmVjYXVzZX4oMSl+YX5jb3JyZWN0fmVpZ2VufnZhbHVlfmlzfm5lY2Vzc2FyeX50b35jYWxjdWxhdGV+dGhlfmRlbnNpdHl+bWF0cml4fmV2b2x1dGlvbn5hbmR+YW55fm9mfnRoZX4zfmVpZ2VufnZhbHVlc35pc35jb3JyZWN0LH5hbmR+KDIpfmFueX5wZXJtdXRhdGlvbn5vZn50aGV+MTZ+ZWlnZW5+dmVjdG9yc353aWxsfmNvcnJlY3RseX5kaWFnb25hbGl6ZX50aGV+ZWlnZW4mIzg3MjI7YmFzaXN+SGFtaWx0b25pYW5+bWF0cml4fnRvfmNyZWF0ZX5hfkhhbWlsdG9uaWFufm1hdHJpeH5pbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzLkYnRi8vJSdpdGFsaWNHRjlGMkY1LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJTBmb250X3N0eWxlX25hbWVHUS5NYXBsZX5Db21tZW50RidGMkY1">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUlc2l6ZUdRIzE0RicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSC1JI21pR0YkNidRZ2VufkF+c29sdXRpb25+dG9+dGhlfmVpZ2VufnN5c3RlbX5pc35jb3BpZWR+YW5kfnBhc3RlZH5iZWxvd35pbn5leHBhbmRlZH5mb3JtLH5pLmUuLH5mcm9tfjEyfnJvd3N+dG9+MTZ+cm93cyx+dG9+aGFuZGxlfmRlZ2VuZXJhY3l+YW5kfnNvfnRoYXR+dGhlfm9yZGVyfm9mfnRoZX5laWdlbn52YWx1ZXN+bWF0Y2hlc350aGVpcn5vcmRlcn5pbn50aGV+c3BpbiYjODcyMjtwcm9kdWN0fkhhbWlsdG9uaWFufmFib3ZlLn5NYXRjaGluZ35vY2N1cnN+b25+dGhlfmNvZWZmaWNpZW50c35vZn5XYyx+V2gsfmFuZH5KY2h+YnV0fm5vdH5KaGh+YmVjYXVzZX50aGV+Y29lZmZpY2llbnRzfm9mfkpoaH5jaGFuZ2V+YmV0d2Vlbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzfmFuZH50aGV+ZWlnZW5+YmFzaXMufn5UaGlzfm1hdGNoaW5nfmFzc2lnbnN+NH5ub24mIzg3MjI7ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+YW5kfjEyfmRlZ2VuZXJhdGV+ZWlnZW5+dmFsdWVzLH53aGVyZX50aGV+MTJ+ZGVnZW5lcmF0ZX5laWdlbn52YWx1ZXN+Y29tcHJpc2V+NH5zZXRzfm9mfjN+ZWlnZW5+dmFsdWVzfnBlcn5zZXQufldpdGhpbn5lYWNofnNldCx+aXR+aXN+dW5pbXBvcnRhbnR+aG93fnRoZX4zfmVpZ2VufnZhbHVlc35hcmV+cGVybXV0ZWR+YmVjYXVzZX4oMSl+YX5jb3JyZWN0fmVpZ2VufnZhbHVlfmlzfm5lY2Vzc2FyeX50b35jYWxjdWxhdGV+dGhlfmRlbnNpdHl+bWF0cml4fmV2b2x1dGlvbn5hbmR+YW55fm9mfnRoZX4zfmVpZ2VufnZhbHVlc35pc35jb3JyZWN0LH5hbmR+KDIpfmFueX5wZXJtdXRhdGlvbn5vZn50aGV+MTZ+ZWlnZW5+dmVjdG9yc353aWxsfmNvcnJlY3RseX5kaWFnb25hbGl6ZX50aGV+ZWlnZW4mIzg3MjI7YmFzaXN+SGFtaWx0b25pYW5+bWF0cml4fnRvfmNyZWF0ZX5hfkhhbWlsdG9uaWFufm1hdHJpeH5pbn50aGV+c3Bpbi1wcm9kdWN0fmJhc2lzLkYnRi8vJSdpdGFsaWNHRjlGMkY1LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJTBmb250X3N0eWxlX25hbWVHUS5NYXBsZX5Db21tZW50RidGMkY1</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenSystem :=
[-Wc/2 - (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 - Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2  - Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + Wh/2  - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0])}],
[-Wc/2 + (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - (3*Wh)/2 - (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0])}],
[Wc/2 - Wh/2 - Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0])}],
[Wc/2 - Wh/2 - Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 - (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0])}],
[Wc/2 + Wh/2 + Jch/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0])}],
[Wc/2 + (3*Wh)/2 + (3*Jch)/4 + (3*Jhh)/4, 1, {Vector[row](16, [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1])}]:
</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZlbjYoLUYjNigtRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJSVib2xkR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Zob0YvRjVGOC1GOzYvUSI7RidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZMRlZGYG9GL0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RmVvRmhv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2J1EibkYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EifkYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GOzYvUSomY29sb25lcTtGJ0YvRjVGOEY+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRlVGOi1GLDYnUSVub3BzRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZlbjYoLUYjNigtRiw2J1EsZWlnZW5TeXN0ZW1GJ0YvRjJGNUY4LyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJSVib2xkR0Y0LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0Y1RjgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GL0Zjb0Zlb0Zob0YvRjVGOC1GOzYvUSI7RidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSkZMRlZGYG9GL0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y0RmVvRmhv</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvLyUlYm9sZEdGOS9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYnUSJpRidGL0ZOLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSJuRidGL0ZORlZGWUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSxlaWdlblN5c3RlbUYnRi9GTkZWRlktSShtZmVuY2VkR0YkNigtRiM2KUZSLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjVGL0YyRjUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi9RIjtGJ0YvRk5GUEY3L0Y7RlhGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGZm9GL0Zpb0ZccEYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvLyUlYm9sZEdGOS9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYnUSJpRidGL0ZOLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSJuRidGL0ZORlZGWUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUzYnUSxlaWdlblN5c3RlbUYnRi9GTkZWRlktSShtZmVuY2VkR0YkNigtRiM2KUZSLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGOUYyRjVGL0YyRjUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi9RIjtGJ0YvRk5GUEY3L0Y7RlhGPEY+RkBGQkZERkYvRkpRLDAuMjc3Nzc3OGVtRidGZm9GL0Zpb0ZccEYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUS5MdWNpZGF+QnJpZ2h0RicvJSVzaXplR1EjMTRGJy8lJWJvbGRHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjcvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1400">
<Input><Text-field prompt="&gt; " style="Maple Input" executable="false" size="14" layout="_pstyle5"><Font size="14" executable="false"># Create the transformation matrix to map from the spin-product basis to the eigen basis. Each column of the transformation matrix contains one eigen vector.  The eigen vectors form the columns, not the rows, of the transformation matrix. Note that normalized eigen vectors are  not required for the transformation.</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EocW1hdHJpeEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNidRJ01hdHJpeEYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJuRidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl9vRi9GYm9GZW9GNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2J1EocW1hdHJpeEYnLyUlc2l6ZUdRIzE0RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LUkjbW9HRiQ2L1EqJmNvbG9uZXE7RidGL0Y1RjgvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNidRJ01hdHJpeEYnRi9GMkY1RjgtSShtZmVuY2VkR0YkNiYtRiM2Ky1GLDYnUSJuRidGL0YyRjVGOC1GOzYvUSIsRidGL0Y1RjhGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJ0ZZLyUnZmFtaWx5R1EuTHVjaWRhfkJyaWdodEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNEY1RjhGL0Y1RjgtRjs2L1EiOkYnRi9GNUY4Rj5GQEZCRkRGRkZIRkpGTEZPRl9vRi9GYm9GZW9GNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNidRImlGJ0YvLyUnaXRhbGljR0Y5RjJGNUZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GTzYnUSJuRidGL0ZSRjJGNUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRk82J1EiakYnRi9GUkYyRjVGS0ZURktGV0ZLRlpGSy1GTzYnUShxbWF0cml4RidGL0ZSRjJGNS1JKG1mZW5jZWRHRiQ2KC1GIzYrRmduLUYsNi9RIixGJ0YvRjJGNUY3L0Y7USV0cnVlRidGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGTi8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1Ri9GMkY1LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi9RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGW3EtRk82J1Ejb3BGJ0YvRlJGMkY1LUZebzYmLUYjNistRk82J1EsZWlnZW5TeXN0ZW1GJ0YvRlJGMkY1LUZebzYoLUYjNilGTkZpb0YvRlxwRl9wRjJGNUYvRjJGNUZhcEZkcC1GXm82KC1GIzYpLUkjbW5HRiQ2JlEiM0YnRi9GMkY1RmlvRi9GXHBGX3BGMkY1Ri9GMkY1RmFwRmRwRmlvRi9GXHBGX3BGMkY1Ri9GMkY1LUZebzYoLUYjNilGZ25GaW9GL0ZccEZfcEYyRjVGL0YyRjVGYXBGZHBGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGZ3ItRiw2L1EiO0YnRi9GMkY1RjdGZW9GPEY+RkBGQkZERkZGXHFGaW9GL0ZccEZfcEYyRjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2L1EkZm9yRicvJSVzaXplR1EjMTRGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi9RIn5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNidRImlGJ0YvLyUnaXRhbGljR0Y5RjJGNUZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GTzYnUSJuRidGL0ZSRjJGNUZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRk82J1EiakYnRi9GUkYyRjVGS0ZURktGV0ZLRlpGSy1GTzYnUShxbWF0cml4RidGL0ZSRjJGNS1JKG1mZW5jZWRHRiQ2KC1GIzYrRmduLUYsNi9RIixGJ0YvRjJGNUY3L0Y7USV0cnVlRidGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGTi8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjlGMkY1Ri9GMkY1LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi9RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGW3EtRk82J1Ejb3BGJ0YvRlJGMkY1LUZebzYmLUYjNistRk82J1EsZWlnZW5TeXN0ZW1GJ0YvRlJGMkY1LUZebzYoLUYjNilGTkZpb0YvRlxwRl9wRjJGNUYvRjJGNUZhcEZkcC1GXm82KC1GIzYpLUkjbW5HRiQ2JlEiM0YnRi9GMkY1RmlvRi9GXHBGX3BGMkY1Ri9GMkY1RmFwRmRwRmlvRi9GXHBGX3BGMkY1Ri9GMkY1LUZebzYoLUYjNilGZ25GaW9GL0ZccEZfcEYyRjVGL0YyRjVGYXBGZHBGSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRktGZ3ItRiw2L1EiO0YnRi9GMkY1RjdGZW9GPEY+RkBGQkZERkZGXHFGaW9GL0ZccEZfcEYyRjU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1420">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1398">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Verify that the transformation matrix diagonalizes the spin-product-basis hamiltonian matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1394" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2I1EhRicvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lJXNpemVHUSMxNEYnLyUlYm9sZEdRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGNy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1419" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="Maple Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EmZXZhbG1GJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNidRJHNpbUYnRi9GMkY1RjgtRjs2Ji1GIzYuLUYsNidRKGludmVyc2VGJ0YvRjJGNUY4LUY7NiYtRiM2KS1GLDYnUShxbWF0cml4RidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUkjbW9HRiQ2L1EiLEYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2J1EiaEYnRi9GMkY1RjhGWEZNRlBGL0ZTRlZGNUY4Ri9GNUY4RlBGL0ZTRlZGNUY4Ri9GNUY4LUZZNi9RIjtGJ0YvRjVGOEZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMjc3Nzc3OGVtRidGUEYvRlNGVkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2J1EmZXZhbG1GJy8lJXNpemVHUSMxNEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy1JKG1mZW5jZWRHRiQ2Ji1GIzYqLUYsNidRJHNpbUYnRi9GMkY1RjgtRjs2Ji1GIzYuLUYsNidRKGludmVyc2VGJ0YvRjJGNUY4LUY7NiYtRiM2KS1GLDYnUShxbWF0cml4RidGL0YyRjVGOC8lJ2ZhbWlseUdRLkx1Y2lkYX5CcmlnaHRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjRGNUY4Ri9GNUY4LUkjbW9HRiQ2L1EiLEYnRi9GNUY4LyUmZmVuY2VHRjQvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2J1EiaEYnRi9GMkY1RjhGWEZNRlBGL0ZTRlZGNUY4Ri9GNUY4RlBGL0ZTRlZGNUY4Ri9GNUY4LUZZNi9RIjtGJ0YvRjVGOEZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlby9GaW9RLDAuMjc3Nzc3OGVtRidGUEYvRlNGVkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1383">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1386">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Normalize the eigen vectors in the transformation matrix.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1393">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1406">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to coldim(qmatrix) do
normSum :=0;
for j to rowdim(qmatrix) do normSum := normSum + qmatrix[j,i]*qmatrix[j,i] od;
normSum := sqrt(normSum);
for j to rowdim(qmatrix) do qmatrix[j,i] := qmatrix[j,i]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1389">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">evalm(qmatrix);</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1401">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1413">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Obtain the eigen vectors of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1403">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1412">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">n := nops([eigenSystem]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1414">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenVector := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1407">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenVector[i] := op(eigenSystem[i][3]) od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1422">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1411">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Normalize the eigen vectors.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1409">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1410">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do
normSum := 0;
for j to n do normSum := normSum + eigenVector[i][j]*eigenVector[i][j] od;
normSum := sqrt(normSum);
for j to n do eigenVector[i][j] := eigenVector[i][j]/normSum;
od:
end:</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1408">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eval(eigenVector[i]) od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1404">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1424">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1395">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14"># Obtain the eigen values of the Hamiltonian.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1378">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1399">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">eigenValue := array(1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1397">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Font size="14">for i to n do eigenValue[i] := eigenSystem[i][1] od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L439">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- Redfield definitions follow ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L440">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L98">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the chemical shift tensor used to create the Redfield coefficients, transformed into the eigen basis.  For index 1, 1=C, 2=H1, 3=H2, 4=H3.  For index 2, see equation [2.18] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L99">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L100">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Tc := array(1..4,-2..2,[
[direct(Io,Io,Io,Io), direct(In,Ie,Ie,Ie), sqrt(8/3)*direct(Iz,Ie,Ie,Ie), -direct(Ip,Ie,Ie,Ie), direct(Io,Io,Io,Io)],
[direct(Io,Io,Io,Io), direct(Ie,In,Ie,Ie), sqrt(8/3)*direct(Ie,Iz,Ie,Ie), -direct(Ie,Ip,Ie,Ie), direct(Io,Io,Io,Io)],
[direct(Io,Io,Io,Io), direct(Ie,Ie,In,Ie), sqrt(8/3)*direct(Ie,Ie,Iz,Ie), -direct(Ie,Ie,Ip,Ie), direct(Io,Io,Io,Io)],
[direct(Io,Io,Io,Io), direct(Ie,Ie,Ie,In), sqrt(8/3)*direct(Ie,Ie,Ie,Iz), -direct(Ie,Ie,Ie,Ip), direct(Io,Io,Io,Io)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L101">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to op(2,op(2,eval(Tc))[1]) do for j from op(1,op(2,eval(Tc))[2]) to op(2,op(2,eval(Tc))[2]) do Tc[i,j] := sim(inverse(qmatrix),Tc[i,j],qmatrix) od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L102">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L103">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the dipole-dipole tensor used to create the Redfield coefficients, transformed into the eigen basis.  For index 1, 1=CH1, 2=CH2, 3=CH3, 4=H1H2, 5=H1H3, 6=H2H3.  For index 2, see equation [2.27] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L104">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L105">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Td := array(1..6,-2..2,[
[direct(In,In,Ie,Ie), direct(In,Iz,Ie,Ie)+direct(Iz,In,Ie,Ie), 1/sqrt(6)*(4*direct(Iz,Iz,Ie,Ie)-direct(Ip,In,Ie,Ie)-direct(In,Ip,Ie,Ie)), -(direct(Ip,Iz,Ie,Ie)+direct(Iz,Ip,Ie,Ie)), direct(Ip,Ip,Ie,Ie)],
[direct(In,Ie,In,Ie), direct(In,Ie,Iz,Ie)+direct(Iz,Ie,In,Ie), 1/sqrt(6)*(4*direct(Iz,Ie,Iz,Ie)-direct(Ip,Ie,In,Ie)-direct(In,Ie,Ip,Ie)), -(direct(Ip,Ie,Iz,Ie)+direct(Iz,Ie,Ip,Ie)), direct(Ip,Ie,Ip,Ie)],
[direct(In,Ie,Ie,In), direct(In,Ie,Ie,Iz)+direct(Iz,Ie,Ie,In), 1/sqrt(6)*(4*direct(Iz,Ie,Ie,Iz)-direct(Ip,Ie,Ie,In)-direct(In,Ie,Ie,Ip)), -(direct(Ip,Ie,Ie,Iz)+direct(Iz,Ie,Ie,Ip)), direct(Ip,Ie,Ie,Ip)],
[direct(Ie,In,In,Ie), direct(Ie,In,Iz,Ie)+direct(Ie,Iz,In,Ie), 1/sqrt(6)*(4*direct(Ie,Iz,Iz,Ie)-direct(Ie,Ip,In,Ie)-direct(Ie,In,Ip,Ie)), -(direct(Ie,Ip,Iz,Ie)+direct(Ie,Iz,Ip,Ie)), direct(Ie,Ip,Ip,Ie)],
[direct(Ie,In,Ie,In), direct(Ie,In,Ie,Iz)+direct(Ie,Iz,Ie,In), 1/sqrt(6)*(4*direct(Ie,Iz,Ie,Iz)-direct(Ie,Ip,Ie,In)-direct(Ie,In,Ie,Ip)), -(direct(Ie,Ip,Ie,Iz)+direct(Ie,Iz,Ie,Ip)), direct(Ie,Ip,Ie,Ip)],
[direct(Ie,Ie,In,In), direct(Ie,Ie,In,Iz)+direct(Ie,Ie,Iz,In), 1/sqrt(6)*(4*direct(Ie,Ie,Iz,Iz)-direct(Ie,Ie,Ip,In)-direct(Ie,Ie,In,Ip)), -(direct(Ie,Ie,Ip,Iz)+direct(Ie,Ie,Iz,Ip)), direct(Ie,Ie,Ip,Ip)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L106">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to op(2,op(2,eval(Td))[1]) do for j from op(1,op(2,eval(Td))[2]) to op(2,op(2,eval(Td))[2]) do Td[i,j] := sim(inverse(qmatrix),Td[i,j],qmatrix) od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L107">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L108">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is the random field tensor used to create the Redfield coefficients, transformed into the eigen basis.</Font><Font size="14" family="Monospaced"> </Font><Font size="14" family="Times New Roman">For index 1, 1=C, 2=H1, 3=H2, 4=H3.  For index 2, see equation [2.29] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L109">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L110">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Tr := array(1..4,-1..1,[
[1/sqrt(2)*direct(In,Ie,Ie,Ie), direct(Iz,Ie,Ie,Ie), -1/sqrt(2)*direct(Ip,Ie,Ie,Ie)],
[1/sqrt(2)*direct(Ie,In,Ie,Ie), direct(Ie,Iz,Ie,Ie), -1/sqrt(2)*direct(Ie,Ip,Ie,Ie)],
[1/sqrt(2)*direct(Ie,Ie,In,Ie), direct(Ie,Ie,Iz,Ie), -1/sqrt(2)*direct(Ie,Ie,Ip,Ie)],
[1/sqrt(2)*direct(Ie,Ie,Ie,In), direct(Ie,Ie,Ie,Iz), -1/sqrt(2)*direct(Ie,Ie,Ie,Ip)]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L111">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to op(2,op(2,eval(Tr))[1]) do for j from op(1,op(2,eval(Tr))[2]) to op(2,op(2,eval(Tr))[2]) do Tr[i,j] := sim(inverse(qmatrix),Tr[i,j],qmatrix) od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L112">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L113">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of interaction constants for the chemical shift tensor.  1=C, 2=H1, 3=H2, 4=H3 with H1, H2, H3 equivalent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L114">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L115">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Ec := array(1..4,[Ec_c, Ec_h, Ec_h, Ec_h]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L116">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L117">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of interaction constants for the dipole-dipole tensor.  1=CH1, 2=CH2, 3=CH3, 4=H1H2, 5=H1H3, 6=H2H3 with CH1, CH2, CH3 equivalent and H1H2, H1H3, H2H3 equivalent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L118">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L119">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Ed := array(1..6,[Ed_ch, Ed_ch, Ed_ch, Ed_hh, Ed_hh, Ed_hh]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L120">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L121">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of interaction constants that equal 1 for the random field tensor.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L122">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L123">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Er := array(1..4,[1,1,1,1]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L124">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L125">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of chemical shift spectral densities.  1=C, 2=H1, 3=H2, 4-H3 with H1, H2, H3 equivalent with respect to C.  J specifies auto-correlation and K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first letter specifies the first chemical shift and the second letter specifies the second chemical shift.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L126">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L127">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jcc := array(1..4,1..4,[
[Jcc_cc, Kcc_ch, Kcc_ch, Kcc_ch],
[Kcc_ch, Jcc_hh, Kcc_hh, Kcc_hh],
[Kcc_ch, Kcc_hh, Jcc_hh, Kcc_hh],
[Kcc_ch, Kcc_hh, Kcc_hh, Jcc_hh]]):</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L128">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of dipole-dipole spectral densities.  For both indices, 1=CH1, 2=CH2, 3=CH3, 4=H1H2, 5=H1H3, 6=H2H3 with CH1, CH2,CH3 equivalent and H1H2, H1H3, H2H3 equivalent.  J specifies auto-correlation and K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first two letters specify the first dipole and the second two letters specify the second dipole.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L129">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L130">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jdd := array(1..6,1..6,[
[Jdd_chch, Kdd_chch, Kdd_chch, Kdd_chhh, Kdd_chhh, Kdd_chhh],
[Kdd_chch, Jdd_chch, Kdd_chch, Kdd_chhh, Kdd_chhh, Kdd_chhh],
[Kdd_chch, Kdd_chch, Jdd_chch, Kdd_chhh, Kdd_chhh, Kdd_chhh],
[Kdd_chhh, Kdd_chhh, Kdd_chhh, Jdd_hhhh, Kdd_hhhh, Kdd_hhhh],
[Kdd_chhh, Kdd_chhh, Kdd_chhh, Kdd_hhhh, Jdd_hhhh, Kdd_hhhh],
[Kdd_chhh, Kdd_chhh, Kdd_chhh, Kdd_hhhh, Kdd_hhhh, Jdd_hhhh]]):</Font></Text-field>
</Input>
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L132">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of dipole-chemical shift spectral densities.  For first index, 1=CH1, 2=CH2, 3=CH3, 4=H1H2, 5=H1H3, 6=H2H3; for second index, 1=C, 2=H1, 3=H2, 4=H3 with for both indices H1, H2, H3 equivalent.  K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first two letters specify the dipole and the second letter specifies the chemical shift.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L133">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L134">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jdc := array(1..6,1..4,[
[Kdc_chc, Kdc_chh, Kdc_chh, Kdc_chh],
[Kdc_chc, Kdc_chh, Kdc_chh, Kdc_chh],
[Kdc_chc, Kdc_chh, Kdc_chh, Kdc_chh],
[Kdc_hhc, Kdc_hhh, Kdc_hhh, Kdc_hhh],
[Kdc_hhc, Kdc_hhh, Kdc_hhh, Kdc_hhh],
[Kdc_hhc, Kdc_hhh, Kdc_hhh, Kdc_hhh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L135">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L136">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following is an array of random field spectral densities.  1=C, 2=H1, 3=H2 , 4=H3 with H1, H2, H3 equivalent.  J specifies auto-correlation and K specifies cross-correlation.  The subscripts that follow the underscore differ from the nomenclature of Zheng et al.  The first letter specifies the first random field and the second letter specifies the second random field.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L137">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L138">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">Jrr := array(1..4,1..4,[
[Jrr_cc, Krr_ch, Krr_ch, Krr_ch],
[Krr_ch, Jrr_hh, Krr_hh, Krr_hh],
[Krr_ch, Krr_hh, Jrr_hh, Krr_hh],
[Krr_ch, Krr_hh, Krr_hh, Jrr_hh]]):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L139">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L518">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield K term for one type of interaction.  See equation [2.1] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L513">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L515">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redK := proc(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kappa, lambda, Jss)
# kap=kappa, lam=lambda, kapp=kappa', lamp=lambda', kappa=kappa for energy, lambda=lambda for energy, E=interaction constant, T=tensor, Jss=spectral density, p associated with mu, q associated with mu', i associated with mu and sums over spin s, j associated with mu' and sums over spin s', m sums over all tensor components.
local i, j, m, sumIJ, sumM, EpEq;
sumIJ := 0;
# Use op to obtain upper bounds of the first index of the tensor arrays both of whose lower bounds must be 1 and whose upper bounds match.
for i to op(2, op(2, eval(Tp))[1]) do for j to op(2, op(2, eval(Tq))[1]) do
EpEq := Ep[i]*Eq[j];
sumM := 0;
# Use op to obtain the lower and upper bounds of the second index of the tensor arrays whose bounds must match.
for m from op(1, op(2, eval(Tp))[2]) to op(2, op(2, eval(Tp))[2]) do
# Ignore non-Larmor frequencies and force all transition frequencies to be positive.
sumM := sumM + (-1)^m*ten(eigenVector[kap], evalm(Tp[i, m]), eigenVector[lam])*ten(eigenVector[lamp], evalm(Tq[j, -m]), eigenVector[kapp])*Jss[i, j](abs(simplify(subs({Jch=0, Jhh=0}, eigenValue[lambda] - eigenValue[kappa]))))
od;
sumIJ := sumIJ + EpEq*sumM
od od;
sumIJ;
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L522">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L520">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield R term for one type of interaction.  See equation [2.1] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L516">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L508">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redR := proc(kap, kapp, lam, lamp, Ep, Eq, Tp, Tq, Jss)
# kap=kappa, lam=lambda, kapp=kappa', lamp=lambda', E=interaction constant, T=tensor, Jss=spectral density, p associated with mu, q associated with mu'.
local gam, sumR;
sumR := redK(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kap, lam, Jss) + redK(kap, lam, kapp, lamp, Ep, Eq, Tp, Tq, kapp, lamp, Jss);
if kap = lam then for gam to n do sumR := sumR - redK(gam, kapp, gam, lamp, Ep, Eq, Tp, Tq, gam, lamp, Jss) od fi;
if kapp = lamp then for gam to n do sumR := sumR - redK(gam, lam, gam, kap, Ep, Eq, Tp, Tq, gam, lam, Jss) od fi;
sumR
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L512">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L514">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield coefficient R for all types of interactions.  See equations [2.30] through [2.33] of Brown's thesis.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L511">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L509">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redfieldR := proc(kappa, kappap, lambda, lambdap)
# kapp=kappa', lamp=lambda', E=interaction constant, T=tensor, J=spectral density.
redR(kappa, kappap, lambda, lambdap, Ec, Ec, Tc, Tc, Jcc) +
redR(kappa, kappap, lambda, lambdap, Ed, Ed, Td, Td, Jdd) +
redR(kappa, kappap, lambda, lambdap, Ed, Ec, Td, Tc, Jdc) +
redR(kappa, kappap, lambda, lambdap, Er, Er, Tr, Tr, Jrr)
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L510">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># The following procedure computes the Redfield exponent.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L521">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">redfieldE := proc(kappa, kappap, lambda, lambdap)
eigenValue[kappa]-eigenValue[kappap]-eigenValue[lambda]+eigenValue[lambdap]
end:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L523">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L441">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times" layout="_pstyle5"><Font size="14" family="Times"># -------------------- End of Redfield definitions ---------------------</Font></Text-field>
</Input>
</Group>
<Group labelreference="L442">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L156">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># </Font><Font size="14" family="Times">Apply the 1 kHz secular approximation by ignoring Redfield terms whose exponential contains Larmor frequencies.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L157">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L158">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">coeffRedfield := array(1..n,1..n,1..n,1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L159">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">expRedfield := array(1..n,1..n,1..n,1..n):</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L160">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do for j to n do for k to n do for l to n do
exponent := redfieldE(i,j,k,l);
# Ignore Larmor frequencies.
if not has(exponent, {Wc, Wh}) then
print(i,j,k,l);
expRedfield[i,j,k,l] := exponent;
coeffRedfield[i,j,k,l] := redfieldR(i,j,k,l)
fi
od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L161">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L313">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Count the number of elements that remain in the exponent array after the 1 kHz secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L311">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L312">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">sumE := 0:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L316">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then sumE := sumE + 1 fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L317">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman">sumE;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L314">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L768">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Count the number of non-zero elements in the coefficient array.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L767">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L769">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumC := 0:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L765">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) and coeffRedfield[i,j,k,l] &lt;&gt; 0 then sumC := sumC + 1 fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L764">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">sumC;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L766">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L315">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Lucida Bright" layout="Normal"><Font size="14" family="Lucida Bright"># Print the elements that remain in the exponent array after the secular approximation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L310">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Lucida Bright" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L319">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Lucida Bright" layout="Normal"><Font size="14" family="Lucida Bright">for i to n do for j to n do for k to n do for l to n do  if assigned(expRedfield[i,j,k,l]) then print(`exp[`,i,j,k,l,`]=`, expRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L318">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L562">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Save the exponent array, coefficient array, eigen values and eigen vectors.  The .m extension permits use of the read command.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L555">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L552">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save expRedfield, &quot;Redfield_AX3_expRedfield.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L561">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save expRedfield, &quot;Redfield_AX3_expRedfield.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L551">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save coeffRedfield, &quot;Redfield_AX3_coeffRedfield.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L553">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save coeffRedfield, &quot;Redfield_AX3_coeffRedfield.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L584">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenValue, &quot;Redfield_AX3_eigenValue.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L585">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenValue, &quot;Redfield_AX3_eigenValue.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L582">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">save eigenVector, &quot;Redfield_AX3_eigenVector.m&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L583">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Lucida Bright">save eigenVector, &quot;Redfield_AX3_eigenVector.txt&quot;:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L560">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L630">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print Java code to suppress array entries that equal zero.  Print C code to see array entries that equal zero.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L628">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L622">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">with(CodeGeneration):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L621">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(expRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L627">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(coeffRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L626">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(eigenValue):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L625">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Convert eigenVector to a two-dimensional array so that C() can print it.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L623">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">eigenVectors := array(1..n, 1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L624">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">for i to n do for j to n do eigenVectors[i,j] := eigenVector[i][j] od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L629">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">Java(eigenVectors):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L620">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L567">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Don't print tall he elements of the coefficient array that correspond to the remaining elements of the exponent array</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1429">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># because printing these elements is time-consuming for AX3. Instead, use the Redfield_AX3_Print_Coeff program</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1428">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># that reads the exponent and coefficient arrays saved above and then prints the elements of the coefficient array.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1431">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L565">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then print(`coeff[`,i,j,k,l,`]=`, coeffRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group labelreference="L564">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Worksheet>

==> anc/Redfield_AX3_Print_Coeff.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1800" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[0,0,0]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[0,0,0]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="_pstyle6" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="_cstyle3" background="[0,0,0]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle6" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="_pstyle5" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Footer left-content="" center-content="" right-content="&amp;[Page]" left-image-scale-width="100" center-image-scale-width="100" right-image-scale-width="100" left-image-scale-height="100" center-image-scale-height="100" right-image-scale-height="100" date-format="2" selected-index="0" first-number="1" first-numbered-page="1"/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L2">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Copyright (C) 2004, 2013, 2015, 2018, 2023 Russell A. Brown</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># All rights reserved.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L661">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L664">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Redistribution and use in source and binary forms, with or without modification,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L663">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># are permitted provided that the following conditions are met:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L666">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L665">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 1. Redistributions of source code must retain the above copyright notice, this</Font></Text-field>
</Input>
</Group>
<Group labelreference="L668">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    list of conditions and the following disclaimer.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L667">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L670">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># 2. Redistributions in binary form must reproduce the above copyright notice,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L675">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    this list of conditions and the following disclaimer in the documentation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L673">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#    and/or other materials provided with the distribution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L677">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L674">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># 3. Neither the name of the copyright holder nor the names of its contributors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L679">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#    may be used to endorse or promote products derived from this software without</Font></Text-field>
</Input>
</Group>
<Group labelreference="L676">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">#   specific prior written permission.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L680">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">#</Font></Text-field>
</Input>
</Group>
<Group labelreference="L678">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS &quot;AS IS&quot; AND</Font></Text-field>
</Input>
</Group>
<Group labelreference="L684">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L682">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L686">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L683">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L688">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,</Font></Text-field>
</Input>
</Group>
<Group labelreference="L685">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF</Font></Text-field>
</Input>
</Group>
<Group labelreference="L689">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE</Font></Text-field>
</Input>
</Group>
<Group labelreference="L687">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED</Font></Text-field>
</Input>
</Group>
<Group labelreference="L693">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># OF THE POSSIBILITY OF SUCH DAMAGE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L691">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L726">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Font size="14" family="Times New Roman"># Maple program Redfield_AX3_Print_Coeff</Font></Text-field>
</Input>
</Group>
<Group labelreference="L727">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"></Text-field>
</Input>
</Group>
<Group labelreference="L4">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># This program prints the Redfield coefficients that have been previously saved by the Redfield_AX3 program.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L5">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L301">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman"># Don't use with(LinearAlgebra) because it breaks the direct() procedure.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times New Roman" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMTRGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L303">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">restart:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L300">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">with(linalg):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L302">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L771">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman"># Assume that all variables &gt; 0 to help with sabsolute values, and don't mark these assumptions with a tilde.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L770">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">assume(Wc&gt;0, Wh&gt;0, Jch&gt;0, Jhh&gt;0, Wh&gt;Wc):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L772">
<Input><Text-field prompt="&gt; " style="_cstyle3" size="14" family="Times New Roman" layout="_pstyle5"><Font size="14" family="Times New Roman">interface(showassumed=0):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L773">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"></Text-field>
</Input>
</Group>
<Group labelreference="L562">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Read the exponent array, coefficient array, eigen values and eigen vectors.  The .m extension permits use of the read command.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L555">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1425">
<Input><Text-field prompt="&gt; " style="_pstyle6" size="14" family="Times New Roman" layout="_pstyle6"><Font size="14" family="Times New Roman">n := 16:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1426">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L552">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">read(&quot;Redfield_AX3_expRedfield.m&quot;):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L561">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">read(&quot;Redfield_AX3_coeffRedfield.m&quot;):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L551">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">read(&quot;Redfield_AX3_eigenValue.m&quot;):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L553">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">read(&quot;Redfield_AX3_eigenVector.m&quot;):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L584">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L630">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Print Java code to suppress array entries that equal zero.  Print C code to see array entries that equal zero. (Either is disabled below.)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L628">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L622">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#with(CodeGeneration):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L621">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#Java(expRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L627">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#Java(coeffRedfield):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L626">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#Java(eigenValue):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L625">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Convert eigenVector to a two-dimensional array so that C() can print it.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L623">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#eigenVectors := array(1..n, 1..n):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L624">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#for i to n do for j to n do eigenVectors[i,j] := eigenVector[i][j] od od:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L629">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times">#Java(eigenVectors):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L620">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L567">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># Don't print all the elements of the coefficient array that correspond to the remaining elements of the exponent array</Font></Text-field>
</Input>
</Group>
<Group labelreference="L566">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># because printing all of the elements takes too long. Instead, print individual elements interactively.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1427">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L565">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"><Font size="14" family="Times"># for i to n do for j to n do for k to n do for l to n do if assigned(expRedfield[i,j,k,l]) then print(`coeff[`,i,j,k,l,`]=`, coeffRedfield[i,j,k,l]) fi od od od od;</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L564">
<Input><Text-field prompt="&gt; " style="Maple Input" size="14" family="Times" layout="Normal"></Text-field>
</Input>
</Group><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field><Text-field opaque="false" subscript="false" underline="false" superscript="false" bold="false" foreground="[0,0,0]" italic="false" executable="false" selection-placeholder="false" size="14" readonly="false" background="[255,255,255]" placeholder="false" family="Times New Roman" spaceabove="0" linebreak="space" rightmargin="0" linespacing="0.0" initial="0" firstindent="0" leftmargin="0" bulletsuffix="" alignment="left" bullet="none" spacebelow="0" pagebreak-before="false"></Text-field>
</Worksheet>

==> anc/delayax.hpp <==
/*
 * Copyright (c) 2018, 2023, 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef delay_hpp
#define delay_hpp

#include <iostream>
#include <Eigen/Eigenvalues>

using Eigen::Matrix2cd;
using Eigen::Matrix4cd;
using Eigen::Matrix4d;
using Eigen::Vector2cd;
using Eigen::Vector4d;
using Eigen::ComplexEigenSolver;
using Eigen::SelfAdjointEigenSolver;
using std::complex;
using std::cout;
using std::endl;

#define PI M_PI
#define GAMMA_H 2.6752e8
#define GAMMA_C 6.7283e7
#define H_BAR 1.054593e-34 // Planck's constant 
// The "permeability of free space " without the factor of 4Pi because 4Pi also occurs in the denominator the equations
// on pp. 34-35 of Scott Smith's "GAMMA Liouville Space Module" manual
#define MU_0 1.0e-7

// Constants and fitting parameters some of which are initialized to more accurate values via the initRedfield function
double Rch = 1e-10, Wc = 1.25e8, Wh = 5e8, eta_h = 0, delta_h = 1e-6, eta_c = 0.5, delta_c = 50e-6, Jch = 142.0, Jrr = 0;
double  Ec_h = 1e5, Ec_c = 1e4, Ed_ch = 1e5, R0 = 1e10, alpha_h = 0, beta_h = 0, alpha_c = 0, beta_c = 0, gam_c = 0;

// CSA-CSA autocorrelation per equation 2.11 of Russ Brown's thesis and equation 74a of Dave Grant's eMagRes article but
// with delta represented in Ec_h or Ec_c per the equations on p. 128 of Scott Smith's Gamma "Rank 2 Interactions" manual.
double A_Spher_cc(double eta) {
  return (2.0 / 15.0) + (4.0 / 45.0) * eta * eta;
}

// dipole-dipole autocorrelation per equation 2.24 of Russ Brown's thesis and equation 74a of Dave Grant's eMagRes article
double A_Spher_dd() {
  return (6.0 / 5.0);
}

// The Lorentzian for calculation of spectral densities.
double Lorentzian(double omega) {
  return 6.0 * R0 / (36.0 * R0 * R0 + 4.0 * PI * PI * omega * omega);
}

// dipole-CSA cross correlation per equations 2.11 and 2.24 of Russ Brown's thesis and equation 75 of Dave Grant's eMagRes article but
// with delta represented in Ec_h or Ec_c per the equations on p. 128 of Scott Smith's Gamma "Rank 2 Interactions" manual.
double A_Spher_dc(double alpha, double beta, double eta) {
  return (-2.0 / 5.0) * (3.0 * cos(beta) * cos(beta) - 1.0) + (-4.0 / 5.0) * sin(beta) * sin(beta) * cos(2.0 * alpha) * eta;
}

// carbon-proton dipole-dipole autocorrelation spectral density in units of seconds per radian
double Jdd_chch(double omega) {
  return A_Spher_dd() * Lorentzian(omega);
}

// proton CSA autocorrelation spectral density in units of seconds per radian
double Jcc_hh(double omega) {
  return A_Spher_cc(eta_h) * Lorentzian(omega);
}

// carbon CSA autocorrelation spectral density in units of seconds per radian
double Jcc_cc(double omega) {
  return A_Spher_cc(eta_c) * Lorentzian(omega);
}

// carbon-proton CSA cross correlation spectral density in units of seconds per radian.
// Assuming that the proton CS vector coincides with the carbon-proton dipole-dipole vector,
// the angles alpha, beta, and gamma transform the carbon CSA to the proton CS and hence are
// the same angles that transform the carbon CSA vector to the carbon-proton dipole-diple vector.
// Also, eta_h is likely 0
double Kcc_ch(double omega) {
  return ( (2.0 / 15.0) * (3.0 * cos(beta_c) * cos(beta_c) - 1.0) +
           (4.0 / 15.0) * sin(beta_c) * sin(beta_c) * cos(2.0 * alpha_c) * eta_h +
           (4.0 / 15.0) * sin(beta_c) * sin(beta_c) * cos(2.0 * gam_c) * eta_c +
           (4.0 / 45.0) * (cos(2.0 * alpha_c) * (cos(beta_c) * cos(beta_c) + 1.0) * cos(2.0 * gam_c) -
                           sin(2.0 * alpha_c) * cos(beta_c) * sin(2.0 * gam_c)) * eta_c * eta_h ) *
    Lorentzian(omega);
}

// carbon-proton-dipole proton-CSA cross correlation spectral density in units of seconds per radian
double Kdc_chh(double omega) {
  return A_Spher_dc(alpha_h, beta_h, eta_h) * Lorentzian(omega);
}

// carbon-proton-dipole carbon-CSA cross correlation spectral density in units of seconds per radian
double Kdc_chc(double omega) {
  return A_Spher_dc(alpha_c, beta_c, eta_c) * Lorentzian(omega);
}

// carbon random field autocorrelation spectral density in units of seconds per radian
double Jrr_cc(double omega) {
  return Jrr; // for now, all random field spectral densities have the same value.
}

// proton random field autocorrelation spectral density in units of seconds per radian
double Jrr_hh(double omega) {
  return Jrr; // for now, all random field spectral densities have the same value.
}

// carbon-proton random field cross correlation spectral density in units of second per radian
double Krr_ch(double omega) {
  return Jrr; // for now, all random field spectral densities have the same value.
}

// The Redfield relaxation matrix for the diagonal elements of the density matrix that represent the longitudinal or z magnetization
//
//      R_1111     R_1122    R_1133    R_1144
//
//      R_2211     R_2222    R_2233    R_2244
//
//      R_3311     R_3322    R_3333    R_3344
//
//      R_4411     R_4422    R_4433    R_4444
//
// wherein element (0,0) represents R_1111, element (0,1) = (1,0) represents R_1122 = R_2211; etc.
//
// Create the Redfield relaxation matrix and solve the real symmetric eigenvalue problem.
// The coeffRedfield array elements contain the relaxation equations generated by Maple.
class Zmagnetization {

public:
  static Vector4d eigenValues;
  static Matrix4d eigenVectors, inverseVectors;

  static void init() {
    Matrix4d red;
    // R_1111 = coeffRedfield[0][0][0][0]
    red(0,0) =
      -2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - 2.0 * Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - Ed_ch * Ec_h * Kdc_chh(Wh)
      - Ed_ch * Ec_c * Kdc_chc(Wc) - Jrr_hh(Wh) - Jrr_cc(Wc);
    // R_1122 = R_2211 = coeffRedfield[0][0][1][1]
    red(0,1) = red(1,0) =
      2.0 * Ec_h * Ec_h * Jcc_hh(Wh) + Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 + Ed_ch * Ec_h * Kdc_chh(Wh) + Jrr_hh(Wh);
    // R_1133 = R_3311 = eoffRedfield[0][0][2][2]
    red(0,2) = red(2,0) =
      2.0 * Ec_c * Ec_c * Jcc_cc(Wc) + Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 + Ed_ch * Ec_c * Kdc_chc(Wc) + Jrr_cc(Wc);
    // R_1144 = R_4411 = coeffRedfield[0][0][3][3]
    red(0,3) = red(3,0) = 2.0 * Ed_ch * Ed_ch * Jdd_chch(Wc + Wh);
    // R_2222 = coeffRedfield[1][1][1][1]
    red(1,1) =
      -2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 3 - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ec_h * Kdc_chh(Wh)
      + Ed_ch * Ec_c * Kdc_chc(Wc) - Jrr_hh(Wh) - Jrr_cc(Wc);
    // R_2233 = R_3322 = coeffRedfield[1][1][2][2]
    red(1,2) = red(2,1) = Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 3;
    // R_2244 = R_4422 = coeffRedfield[1][1][3][3]
    red(1,3) = red(3,1) =
      2.0 * Ec_c * Ec_c * Jcc_cc(Wc) + Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ec_c * Kdc_chc(Wc) + Jrr_cc(Wc);
    // R_3333 = coeffRedfield[2][2][2][2]
    red(2,2) =
      -2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 3 - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ec_c * Kdc_chc(Wc)
      + Ed_ch * Ec_h * Kdc_chh(Wh) - Jrr_cc(Wc) - Jrr_hh(Wh);
    // R_3344 = R_4433 = coeffRedfield[2][2][3][3]
    red(2,3) = red(3,2) =
      2.0 * Ec_h * Ec_h * Jcc_hh(Wh) + Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ec_h * Kdc_chh(Wh) + Jrr_hh(Wh);
    // R_4444 = coeffRedfield[3][3][3][3]
    red(3,3) =
      -2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ed_ch * Ed_ch * Jdd_chch(Wc + Wh)
      - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 + Ed_ch * Ec_c * Kdc_chc(Wc)
      + Ed_ch * Ec_h * Kdc_chh(Wh) - Jrr_cc(Wc) - Jrr_hh(Wh);

    SelfAdjointEigenSolver<Matrix4d> eigenSolver(red, false);
    SelfAdjointEigenSolver<Matrix4d> eigenSolution = eigenSolver.compute(red);
    eigenValues = eigenSolution.eigenvalues();
    eigenVectors = eigenSolution.eigenvectors();
    inverseVectors = eigenVectors.inverse();
  }

  // Calculate time evolution for the diagonal (z-magnetization) elements of the density matrix.
  // Note: the sigma argument is passed by reference and modified.
  static void delay(Matrix4cd &sigma, double t) {
    // Construct a vector from the diagonal elements of the density matrix.
    Vector4d vec;
    for (int i = 0; i < 4; i++) {
      vec(i) = sigma(i,i).real();
    }
    // Obtain the coefficients from the initial conditions.
    Vector4d coeff = inverseVectors * vec; // equation 6.9 of Russ Brown's thesis
    // Compute the time evolution.
    Vector4d evolve;
    evolve.Zero();
    for (int i = 0; i < 4; i++) {
      for (int j = 0; j < 4; j++) {
        evolve(i) += coeff(j) * exp(eigenValues(j)*t) * eigenVectors(i,j); // equation 6.7 of Russ Brown's thesis
      }
    }
    // Replace the diagonal elements in the density matrix.
    for (int i = 0; i < 4; i++) {
      sigma(i,i) = evolve(i);
    }
  }
};

// Initialize the static member fields.
Vector4d Zmagnetization::eigenValues = Vector4d::Zero();
Matrix4d Zmagnetization::eigenVectors = Matrix4d::Zero();
Matrix4d Zmagnetization::inverseVectors = Matrix4d::Zero();

// The Redfield relaxation matrix for the elements in the upper triangle of the density matrix that represent carbon transverse magnetization
//
//      R_1313                         R_1324 * exp[i * J_CH * t]
//
//      R_2413 * exp[-i * J_CH * t]    R_2424
//
// wherein element (0,0) represents R_1313, element (0,1) = (1,0) represents R_1324 = R_2413, and element (1,1) represents R_2424.
//
// The first row of the Redfield matrix suggests that the time dependence can be removed by transforming the sigma vector
// to the following interaction representation
//
//      rho_13 = sigma_13
//
//      rho_24 = sigma_24 * exp(-i * J_CH * t)
//
// as can be verfied by substituting the rho vector for the signma vector in the Redfield differential equation
//
//      d/dt[sigma] = R[sigma]
//
// to obtain the Redfield differential equation in the interaction representation
//
//      d/dt[rho] = S[rho]
//
// where the elements of the Redfield matrix S in the interaction representation are
//
//      R_1313    R_1324
//
//      R_2413    R_2424 + i*J_CH
//
// However, because the interaction representation models dephasing of the two components of the carbon transverse magnetization,
// a transformation of the sigma vector that causes the dephasing to occur symmetrically about zero frequency is
//
//      rho_13 = sigma_13 * exp[i * (J_CH / 2) * t]
//
//      rho_24 = sigma_24 * exp(-i * J_CH * t) * exp[i * (J_CH / 2) * t] = sigma_24 * exp[-i * (J_CH / 2) * t]
//
// where the elements of the Redfield matrix S that result in the interaction representation are
//
//      R_1313 - i*J_CH/2    R_1324
//
//      R_2413               R_2424 + i*J_CH/2
//
// Symmetric dephasing about zero frequency causes the two components of the carbon transverse magnetization to create
// a doublet wherein the two peaks are symmetrically placed relative to zero frequence, which is convenient for
// generating a simulated NMR spectrum. However, any interaction representation that removes the time dependence
// from the Redfield relaxation matrix is acceptable.
// 
// Create the Redfield relaxation matrix in the interaction representation and solve the complex eigenvalue problem.
// The coeffRedfield array elements contain the relaxation equations generated by Maple.
class CarbonTransverseUpper {

public:
  static Vector2cd eigenValues;
  static Matrix2cd eigenVectors, inverseVectors;

  // Solve the complex eigenvalue problem for the carbon transverse elements in the upper triangle of the density matrix,
  // obtain the eigenvalues and eigenvectors, and invert the eigenvector matrix.
  static void init() {
    Matrix2cd red;
    // R_1313 = coeffRedfield[0][2][0][2]
    red(0,0) =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0
      - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - 4.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      + 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Ed_ch * Ec_c * Kdc_chc(Wc) - Jrr_cc(0) - Jrr_cc(Wc) - Jrr_hh(Wh);
    // R_1324 = R_2413 = coeffRedfield[0][2][1][3]
    red(0,1) = red(1,0) =
      2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 + Ed_ch * Ec_h * Kdc_chh(Wh) + Jrr_hh(Wh);
    // R_2424 = coeffRedfield[1][3][1][3]
    red(1,1) =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0 + 4.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      + 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) + Ed_ch * Ec_c * Kdc_chc(Wc) - Jrr_cc(0) - Jrr_cc(Wc) - Jrr_hh(Wh);

    // Apply the above-discussed modification of equation 9 of Brown RA, Price RH, Grant DM. J Magn Reson 1994; 110A:38 to provide
    // -iJ_CH/2 and +iJ_CH/2 terms to the diagonal elements to center the carbon doublet about zero frequency. Note the factor of 2*Pi.
    // It may be necessary to interchange -iJ_CH/2 and +iJ_CH/2 depending on the relative relaxation rates of the alpha and beta peaks;
    // however, the formulation below causes dephasing of the alpha and beta components that agrees with Maple pulse sequence simulations.
    red(0,0) += complex<double>(0.0, -PI * Jch);
    red(1,1) += complex<double>(0.0, PI * Jch);
#ifdef PRINT_REDFIELD
    cout << endl << "carbon trans upper red:" << endl << red << endl;
#endif

    ComplexEigenSolver<Matrix2cd> eigenSolver(red);
    ComplexEigenSolver<Matrix2cd> eigenSolution = eigenSolver.compute(red);
    eigenValues = eigenSolution.eigenvalues();
    eigenVectors = eigenSolution.eigenvectors();
    inverseVectors = eigenVectors.inverse();
  }

  // Calculate time evolution for the carbon transverse elements in the upper triangle of the density matrix.
  // Note: the sigma argument is passed by reference and modified.
  static void delay(Matrix4cd &sigma, double t) {
    // Construct a vector from the carbon transverse elements in the upper triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(0,2);
    vec(1) = sigma(1,3);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the time evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      evolve += coeff(j) * eigenVectors.row(j) * exp(eigenValues(j)*t); // equation 6.7 of Russ Brown's thesis
    }
    // Replace the carbon transverse elements in the upper triangle of the density matrix.
    sigma(0,2) = evolve(0);
    sigma(1,3) = evolve(1);
  }

  // Calculate the Lorentzians for the carbon transverse elements in the upper triangle of the density matrix.
  static Vector2cd spectrum(Matrix4cd sigma, double f) {
    // Construct a vector from the carbon transverse elements in the upper triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(0,2);
    vec(1) = sigma(1,3);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the frequency evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      // See comment about addition of eigenValues(j).imag() in CarbonTransLowerRed::spectrum() below.
      double omega = 2.0 * PI * f - eigenValues(j).imag();
      double width = eigenValues(j).real();
      // Equation 6.10 of Russ Brown's thesis where the factor of 2 is omitted because only half of the symmetric exponential
      // is used. As a check of validity, an additional factor of width was applied to the numerator of the Lorentzian and
      // the height of the alpha and beta peaks agreed with their height obtained from the final state of the density matrix.
      evolve -= coeff(j) * eigenVectors.row(j) * complex<double>(width, -omega) / (width * width + omega * omega);
    }
    //     cout << endl << "upper coeff:" << endl << coeff << endl;
    //     cout << endl << "upper vector:" << endl << carbonEigenvectors << endl;
    //     cout << endl << "upper value:" << endl << carbonEigenvalues << endl;
    //     cout << endl << "upper evolve:" << endl << evolve << endl;
    return evolve;
  }
};

// Initialize the static member fields.
Vector2cd CarbonTransverseUpper::eigenValues = Vector2cd::Zero();
Matrix2cd CarbonTransverseUpper::eigenVectors = Matrix2cd::Zero();
Matrix2cd CarbonTransverseUpper::inverseVectors = Matrix2cd::Zero();

// The Redfield relaxation matrix for the elements in the lower triangle of the density matrix that represent carbon transverse magnetization
//
//      R_3131                        R_3142 * exp[-i * J_CH * t]
//
//      R_4231 * exp[i * J_CH * t]    R_4242
//
// wherein element (0,0) represents R_3131, element (0,1) = (1,0) represents R_3142 = R_4231, and element (1,1) represents R_4242.
//
// Analogous to the above treatment of the Redfield relaxation matrix for the elements in the upper triangle of the density matrix,
// the interaction representation that accomplishes symmetric dephasing of the two components of the carbon transverse magnetization is
//
//      rho_31 = sigma_31 * exp[-i * (J_CH / 2) * t]
//
//      rho_42 = sigma_42 * exp[i * (J_CH / 2) * t]
//
// where the elements of the Redfield matrix S that result in the interaction representation are
//
//      R_3131 + i*J_CH/2    R_3124
//
//      R_4231               R_4242 - i*J_CH/2
// 
// Create the Redfield relaxation matrix in the interaction representation and solve the complex eigenvalue problem.
// The coeffRedfield array elements contain the relaxation equations generated by Maple.
class CarbonTransverseLower {

public:
  static Vector2cd eigenValues;
  static Matrix2cd eigenVectors, inverseVectors;

  // Solve the complex eigenvalue problem for the carbon transverse elements in the lower triangle of the density matrix,
  // obtain the eigenvalues and eigenvectors, and invert the eigenvector matrix.
  static void init() {
    Matrix2cd red;
    // R_3131 = coeffRedfield[2][0][2][0]
    red(0,0) =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0 - 4.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      - 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Ed_ch * Ec_c * Kdc_chc(Wc) - Jrr_cc(0) - Jrr_hh(Wh) - Jrr_cc(Wc);
    // R_3142 = R_4231 = coeffRedfield[2][0][3][1]
    red(0,1) = red(1,0) =
      (2.0 * Ec_h * Ec_h * Jcc_hh(Wh)) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ec_h * Kdc_chh(Wh) + Jrr_hh(Wh);
    // R_4242 = coeffRedfield[3][1][3][1]
    red(1,1) =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0
      - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) + 4.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      - 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) + Ed_ch * Ec_c * Kdc_chc(Wc) - Jrr_cc(0) - Jrr_hh(Wh) - Jrr_cc(Wc);

    // Apply the above-discussed modification of equation 9 of Brown RA, Price RH, Grant DM. J Magn Reson 1994; 110A:38 to provide
    // +iJ_CH/2 and -iJ_CH/2 terms to the diagonal elements to center the carbon doublet about zero frequency. Note the factor of 2*Pi.
    // It may be necessary to interchange +iJ_CH/2 and -iJ_CH/2 depending on the relative relaxation rates of the alpha and beta peaks;
    // however, the formulation below causes dephasing of the alpha and beta components that agrees with Maple pulse sequence simulations.
    red(0,0) += complex<double>(0.0, PI * Jch);
    red(1,1) += complex<double>(0.0, -PI * Jch);
#ifdef PRINT_REDFIELD
    cout << endl << "carbon trans lower red:" << endl << red << endl;
#endif

    ComplexEigenSolver<Matrix2cd> eigenSolver(red);
    ComplexEigenSolver<Matrix2cd> eigenSolution = eigenSolver.compute(red);
    eigenValues = eigenSolution.eigenvalues();
    eigenVectors = eigenSolution.eigenvectors();
    inverseVectors = eigenVectors.inverse();
  }

  // Calculate time evolution for the carbon transverse elements in the lower triangle of the density matrix.
  // Note: the sigma argument is passed by reference and modified.
  static void delay(Matrix4cd &sigma, double t) {
    // Construct a vector from the carbon transverse elements in the lower triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(2,0);
    vec(1) = sigma(3,1);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the time evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      evolve += coeff(j) * eigenVectors.row(j) * exp(eigenValues(j)*t); // equation 6.7 of Russ Brown's thesis
    }
    // Replace the carbon transverse elements in the lower triangle of the density matrix.
    sigma(2,0) = evolve(0);
    sigma(3,1) = evolve(1);
  }

  // Calculate the Lorentzians for the carbon transverse elements in the lower triangle of the density matrix.
  static Vector2cd spectrum(Matrix4cd sigma, double f) {
    // Construct a vector from the carbon transverse elements in the lower triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(2,0);
    vec(1) = sigma(3,1);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the frequency evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      // The addition of eigenValues(j).imag() below differs from its subtraction in CarbonTransverseUpper.spectrum() above
      // and interchanges the alpha and beta peaks because dephasing by Jch occurs in the opposite direction in the lower
      // triangle relative to the upper triangle. Depending on the relative relaxation rates of the actual NMR peaks, it
      // may be necessary to subtract carbonEigenvalues(j).imag() below and add it in spectraCarbonTransUpper().
      double omega = 2.0 * PI * f + eigenValues(j).imag();
      double width = eigenValues(j).real();
      // Equation 6.10 of Russ Brown's thesis where the factor of 2 is omitted because only half of the symmetric exponential
      // is used. As a check of validity, an additional factor of width was applied to the numerator of the Lorentzian and
      // the height of the alpha and beta peaks agreed with their height obtained from the final state of the density matrix.
      evolve -= coeff(j) * eigenVectors.row(j) * complex<double>(width, -omega) / (width * width + omega * omega);
    }
    //     cout << endl << "lower coeff:" << endl << coeff << endl;
    //     cout << endl << "lower vector:" << endl << carbonEigenvectors << endl;
    //     cout << endl << "lower value:" << endl << carbonEigenvalues << endl;
    //     cout << endl << "lower evolve:" << endl << evolve << endl;
    return evolve;
  }
};

// Initialize the static member fields.
Vector2cd CarbonTransverseLower::eigenValues = Vector2cd::Zero();
Matrix2cd CarbonTransverseLower::eigenVectors = Matrix2cd::Zero();
Matrix2cd CarbonTransverseLower::inverseVectors = Matrix2cd::Zero();

// The Redfield relaxation matrix for the elements in the upper triangle of the density matrix that represent proton transverse magnetization,
//
//      R_1212                         R_1234 * exp[i * J_CH * t]
//
//      R_3412 * exp[-i * J_CH * t]    R_3434
//
// wherein element (0,0) represents R_1212, element (0,1) = (1,0) represents R_1234 = R_3412, and element (1,1) represents R_3434.
//
// Analogous to the above treatment of the Redfield relaxation matrix for the carbon elements in the upper triangle of the density matrix,
// the interaction representation that accomplishes symmetric dephasing of the two components of the carbon transverse magnetization is
//
//      rho_12 = sigma_12 * exp[i * (J_CH / 2) * t]
//
//      rho_34 = sigma_34 * exp[-i * (J_CH / 2) * t]
//
// where the elements of the Redfield matrix S that result in the interaction representation are
//
//      R_1212 + -i*J_CH/2    R_1234
//
//      R_3412                R_4242 + i*J_CH/2
// 
// Create the Redfield relaxation matrix in the interaction representation and solve the complex eigenvalue problem.
// The coeffRedfield array elements contain the relaxation equations generated by Maple.
class ProtonTransverseUpper {
public:
  static Vector2cd eigenValues;
  static Matrix2cd eigenVectors, inverseVectors;

  // Solve the complex eigenvalue problem for the proton transverse elements in the upper triangle of the density matrix,
  // obtain the eigenvalues and eigenvectors, and invert the eigenvector matrix.
  static void init() {
    Matrix2cd red;
    // R_1212 = coeffRedfield[0][1][0][1]
    red(0,0) =
      -8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0
      - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) + 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      - 4.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Ed_ch * Ec_h * Kdc_chh(Wh) - Jrr_hh(0) - Jrr_hh(Wh) - Jrr_cc(Wc);
    // R_1234 = R_3412 = coeffRedfield[0][1][2][3]
    red(0,1) = red(1,0) =
      2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 + Ed_ch * Ec_c * Kdc_chc(Wc) + Jrr_cc(Wc);
    // R_3434 = coeffRedfield[2][3][2][3]
    red(1,1) =
      -8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0 + 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      + 4.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) + Ed_ch * Ec_h * Kdc_chh(Wh) - Jrr_hh(0) - Jrr_cc(Wc) - Jrr_hh(Wh);

    // Apply the above-discussed modification of equation 9 of Brown RA, Price RH, Grant DM. J Magn Reson 1994; 110A:38 to provide
    // -iJ_CH/2 and +iJ_CH/2 terms to the diagonal elements to center the proton doublet about zero frequency. Note the factor of 2*Pi.
    // It may be necessary to interchange -iJ_CH/2 and +iJ_CH/2 depending on the relative relaxation rates of the alpha and beta peaks;
    // however, the formulation below causes dephasing of the alpha and beta components that agrees with Maple pulse sequence simulations.
    // Also, the proton transverse magnetization is not used to create a simulated proton NMR spectrum, so interchange may be moot.
    red(0,0) += complex<double>(0.0, -PI * Jch);
    red(1,1) += complex<double>(0.0, PI * Jch);
#ifdef PRINT_REDFIELD
    cout << endl << "proton trans upper red:" << endl << red << endl;
#endif
    
    ComplexEigenSolver<Matrix2cd> eigenSolver(red);
    ComplexEigenSolver<Matrix2cd> eigenSolution = eigenSolver.compute(red);
    eigenValues = eigenSolution.eigenvalues();
    eigenVectors = eigenSolution.eigenvectors();
    inverseVectors = eigenVectors.inverse();
  }

  // Calculate time evolution for the proton transverse elements in the upper triangle of the density matrix.
  // Note: the sigma argument is passed by reference and modified.
  static void delay(Matrix4cd &sigma, double t) {
    // Construct a vector from the proton transverse elements in the upper triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(0,1);
    vec(1) = sigma(2,3);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the time evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      evolve += coeff(j) * eigenVectors.row(j) * exp(eigenValues(j)*t); // equation 6.7 of Russ Brown's thesis
    }
    // Replace the proton transverse elements in the upper triangle of the density matrix.
    sigma(0,1) = evolve(0);
    sigma(2,3) = evolve(1);
  }

  // Calculate the Lorentzians for the proton transverse elements in the upper triangle of the density matrix.
  static Vector2cd spectrum(Matrix4cd sigma, double f) {
    // Construct a vector from the proton transverse elements in the upper triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(0,1);
    vec(1) = sigma(2,3);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the frequency evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      // See comment about addition of eigenValues(j).imag() in ProtonTransLowerRed::spectrum() below.
      double omega = 2.0 * PI * f - eigenValues(j).imag();
      double width = eigenValues(j).real();
      // Equation 6.10 of Russ Brown's thesis where the factor of 2 is omitted because only half of the symmetric exponential
      // is used. As a check of validity, an additional factor of width was applied to the numerator of the Lorentzian and
      // the height of the alpha and beta peaks agreed with their height obtained from the final state of the density matrix.
      evolve -= coeff(j) * eigenVectors.row(j) * complex<double>(width, -omega) / (width * width + omega * omega);
    }
    //     cout << endl << "upper coeff:" << endl << coeff << endl;
    //     cout << endl << "upper vector:" << endl << carbonEigenvectors << endl;
    //     cout << endl << "upper value:" << endl << carbonEigenvalues << endl;
    //     cout << endl << "upper evolve:" << endl << evolve << endl;
    return evolve;
  }
};

// Initialize the static member fields.
Vector2cd ProtonTransverseUpper::eigenValues = Vector2cd::Zero();
Matrix2cd ProtonTransverseUpper::eigenVectors = Matrix2cd::Zero();
Matrix2cd ProtonTransverseUpper::inverseVectors = Matrix2cd::Zero();

// The Redfield relaxation matrix for the elements in the lower triangle of the density matrix that represent proton transverse magnetization,
//
//      R_2121                        R_2143 * exp[-i * J_CH * t]
//
//      R_4321 * exp[i * J_CH * t]    R_4343
//
// wherein element (0,0) represents R_2121, element (0,1) = (1,0) represents R_2143 = R_4321, and element (1,1) represents R_4343.
//
// Analogous to the above treatment of the Redfield relaxation matrix for the carbon elements in the upper triangle of the density matrix,
// the interaction representation that accomplishes symmetric dephasing of the two components of the carbon transverse magnetization is
//
//      rho_31 = sigma_31 * exp[i * (J_CH / 2) * t]
//
//      rho_42 = sigma_42 * exp[-i * (J_CH / 2) * t]
//
// where the elements of the Redfield matrix S that result in the interaction representation are
//
//      R_2121 + i*J_CH/2    R_2143
//
//      R_4321               R_4343 - i*J_CH/2
// 
// Create the Redfield relaxation matrix in the interaction representation and solve the complex eigenvalue problem.
// The coeffRedfield array elements contain the relaxation equations generated by Maple.
class ProtonTransverseLower {
public:
  static Vector2cd eigenValues;
  static Matrix2cd eigenVectors, inverseVectors;

  static void init() {
    Matrix2cd red;
    // R_2121 = coeffRedfield[1][0][1][0]
    red(0,0) =
      -8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0 - 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      - 4.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Ed_ch * Ec_h * Kdc_chh(Wh) - Jrr_hh(0) - Jrr_hh(Wh) - Jrr_cc(Wc);
    // R_2143 = R_4321 = coeffRedfield[1][0][3][2]
    red(0,1) = red(1,0) =
      (2.0 * Ec_c * Ec_c * Jcc_cc(Wc)) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ec_c * Kdc_chc(Wc) + Jrr_cc(Wc);
    // R4343 = coeffRedfield[3][2][3][2]
    red(1,1) =
      -8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh)
      - 2.0 / 3.0 * Ed_ch * Ed_ch * Jdd_chch(0) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 6.0
      - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) - 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      + 4.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) + Ed_ch * Ec_h * Kdc_chh(Wh) - Jrr_hh(0) - Jrr_cc(Wc) - Jrr_hh(Wh);

    // Apply the above-discussed modification of equation 9 of Brown RA, Price RH, Grant DM. J Magn Reson 1994; 110A:38 to provide
    // +iJ_CH/2 and -iJ_CH/2 terms to the diagonal elements to center the proton doublet about zero frequency. Note the factor of 2*Pi.
    // It may be necessary to interchange +iJ_CH/2 and -iJ_CH/2 depending on the relative relaxation rates of the alpha and beta peaks;
    // however, the formulation below causes dephasing of the alpha and beta components that agrees with Maple pulse sequence simulations.
    // Also, the proton transverse magnetization is not used to create a simulated proton NMR spectrum, so interchange may be moot.
    red(0,0) += complex<double>(0.0, PI * Jch);
    red(1,1) += complex<double>(0.0, -PI * Jch);
#ifdef PRINT_REDFIELD
    cout << endl << "proton trans lower red:" << endl << red << endl;
#endif
        
    ComplexEigenSolver<Matrix2cd> eigenSolver(red);
    ComplexEigenSolver<Matrix2cd> eigenSolution = eigenSolver.compute(red);
    eigenValues = eigenSolution.eigenvalues();
    eigenVectors = eigenSolution.eigenvectors();
    inverseVectors = eigenVectors.inverse();
  }

  // Calculate time evolution for the proton transverse elements in the lower triangle of the density matrix.
  // Note: the sigma argument is passed by reference and modified.
  static void delay(Matrix4cd &sigma, double t) {
    // Construct a vector from the proton transverse elements in the lower triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(1,0);
    vec(1) = sigma(3,2);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the time evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      evolve += coeff(j) * eigenVectors.row(j) * exp(eigenValues(j)*t); // equation 6.7 of Russ Brown's thesis
    }
    // Replace the proton transverse elements in the lower triangle of the density matrix.
    sigma(1,0) = evolve(0);
    sigma(3,2) = evolve(1);
  }

  // Calculate the Lorentzians for the proton transverse elements in the lower triangle of the density matrix.
  static Vector2cd spectrum(Matrix4cd sigma, double f) {
    // Construct a vector from the proton transverse elements in the lower triangle of the density matrix.
    Vector2cd vec;
    vec(0) = sigma(1,0);
    vec(1) = sigma(3,2);
    // Obtain the coefficients from the initial conditions.
    Vector2cd coeff = inverseVectors * vec;
    // Compute the frequency evolution.
    Vector2cd evolve;
    evolve.Zero();
    for (int j = 0; j < 2; j++) {
      // The addition of eigenValues(j).imag() below differs from its subtraction in ProtonTransverseUpper.spectrum() above
      // and interchanges the alpha and beta peaks because dephasing by Jch occurs in the opposite direction in the lower
      // triangle relative to the upper triangle. Depending on the relative relaxation rates of the actual NMR peaks, it
      // may be necessary to subtract protonEigenvalues(j).imag() below and add it in spectraProtonTransUpper().
      double omega = 2.0 * PI * f + eigenValues(j).imag();
      double width = eigenValues(j).real();
      // Equation 6.10 of Russ Brown's thesis where the factor of 2 is omitted because only half of the symmetric exponential
      // is used. As a check of validity, an additional factor of width was applied to the numerator of the Lorentzian and
      // the height of the alpha and beta peaks agreed with their height obtained from the final state of the density matrix.
      evolve -= coeff(j) * eigenVectors.row(j) * complex<double>(width, -omega) / (width * width + omega * omega);
    }
    //     cout << endl << "lower coeff:" << endl << coeff << endl;
    //     cout << endl << "lower vector:" << endl << carbonEigenvectors << endl;
    //     cout << endl << "lower value:" << endl << carbonEigenvalues << endl;
    //     cout << endl << "lower evolve:" << endl << evolve << endl;
    return evolve;
  }
};

// Initialize the static member fields.
Vector2cd ProtonTransverseLower::eigenValues = Vector2cd::Zero();
Matrix2cd ProtonTransverseLower::eigenVectors = Matrix2cd::Zero();
Matrix2cd ProtonTransverseLower::inverseVectors = Matrix2cd::Zero();

// Calculate the lambdas for the linear uncoupled differential equations that model relaxation of the density matrix elements
// that represent the zero-quantum and double-quantum coherences.
// The coeffRedfield array elements contain the relaxation equations generated by Maple.
class MultiQuantum {

public:
  static double red14, red41, red23, red32;

  static void init() {
    // R_1414 = coeffRedfield[0][3][0][3]
    red14 =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) - 16.0 / 3.0 * Ec_c * Ec_h * Kcc_ch(0) - 8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0)
      - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ed_ch * Ed_ch * Jdd_chch(Wc + Wh)
      - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 - 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      - 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Jrr_cc(0) - 2.0 * Krr_ch(0) - Jrr_hh(0) - Jrr_cc(Wc) - Jrr_hh(Wh);
    // R_4141 = coeffRedfield[3]0][[3][0]]
    red41 =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) - 16.0 / 3.0 * Ec_c * Ec_h * Kcc_ch(0) - 8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0)
      - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - 2.0 * Ed_ch * Ed_ch * Jdd_chch(Wc + Wh) + 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      + 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Jrr_cc(0) - 2.0 * Krr_ch(0) - Jrr_hh(0) - Jrr_hh(Wh) - Jrr_cc(Wc);
    // R_2323 = coeffRedfield[][2][1][2]
    red23 =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) + 16.0 / 3.0 * Ec_c * Ec_h * Kcc_ch(0) - 8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0)
      - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 3.0 - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0 + 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      - 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Jrr_cc(0) + 2.0 * Krr_ch(0) - Jrr_hh(0) - Jrr_cc(Wc) - Jrr_hh(Wh);
    // R_3232 = coeffRedfield[2][1][2][1]
    red32 =
      -8.0 / 3.0 * Ec_c * Ec_c * Jcc_cc(0) + 16.0 / 3.0 * Ec_c * Ec_h * Kcc_ch(0) - 8.0 / 3.0 * Ec_h * Ec_h * Jcc_hh(0)
      - 2.0 * Ec_h * Ec_h * Jcc_hh(Wh) - 2.0 * Ec_c * Ec_c * Jcc_cc(Wc) - Ed_ch * Ed_ch * Jdd_chch(Wh) / 2.0
      - Ed_ch * Ed_ch * Jdd_chch(-Wc + Wh) / 3.0 - Ed_ch * Ed_ch * Jdd_chch(Wc) / 2.0 - 2.0 / 3.0 * Ed_ch * Ec_c * Kdc_chc(0)
      + 2.0 / 3.0 * Ed_ch * Ec_h * Kdc_chh(0) - Jrr_cc(0) + 2.0 * Krr_ch(0) - Jrr_hh(0) - Jrr_hh(Wh) - Jrr_cc(Wc);
  }

  // Calculate time evolution for the density matrix elements that represent carbon-proton zero-quantum and double-quantum coherences.
  // Note: the sigma argument is passed by reference and modified.
  static void delay(Matrix4cd &sigma, double t) {
    sigma(0,3) = sigma(0,3) * exp(red14 * t);
    sigma(3,0) = sigma(3,0) * exp(red41 * t);
    sigma(1,2) = sigma(1,2) * exp(red23 * t);
    sigma(2,1) = sigma(2,1) * exp(red32 * t);
  }
};

//Initialize the static member fields.
double MultiQuantum::red14 = 0.0;
double MultiQuantum::red41 = 0.0;
double MultiQuantum::red23 = 0.0;
double MultiQuantum::red32 = 0.0;

// Initialize parameters and obtain eigenvalues of Redfield matrices.
void initRedfield() {

  Rch = 1.2e-10; // Angstrom. Could be used as a fitting parameter.
  Wh = 5.002e8; // 500 MHz, 11.74 Tesla magnet
  Wc = Wh * GAMMA_C / GAMMA_H;

  // The proton has no anisotropy and the chemical shift vector is assumed to coincide with the dipole-dipole vector,
  // so the following likely should not be used as fitting parameters.
  eta_h = 0;
  alpha_h = 0;
  beta_h = 0;

  // Per the value for glycine methylene protons from Table 1 of Voightsberger B and Rosenberger H. Phys Stat Sol 1976; 35A:K89
  // but the discussion on p. 128 of Scott Smith's Gamma "Rank 2 Interactions" manual estimates delta_h to be on the order of 1 ppm.
  // Might be used as a fitting parameter.
  //
  // HOWEVER, the value of delta_h would strongly influence the asymmetry in the width of the proton alpha and beta peaks if such
  // peaks were calculated by spectraProtonTransUpper() and spectraProtonTransLower() if those functions existed, so a smaller
  // value than the 21e-6 taken from Table 1  of Voightsberger B and Rosenberger might be a better initial value for a fitting parameter.
  // delta_h = 21e-6;
  delta_h = 1e-6;

  // Calculated via equation 2.12 of Russ Brown's thesis and Table V of Haberkorn RA et al. J Am Chem Soc 1981; 103:2534-2539
  // where sigma_11 = sigma_zz, sigma_22 = sigma_xx and sigma_33 = sigma_yy per equation 2.13 of Russ Brown's thesis and
  // (1/3)Tr(sigma) = sigma_iso per equation 2.9 of Russ Brown's thesis, and dropping the minus sign from delta_c to be
  // consistent with the equations on p. 128 of Scott Smith's Gamma "Rank 2 Interactions" manual. Might be used as fitting parameters.
  //
  // HOWEVER, the value of delta_c strongly influences the asymmetry in the width of the carbon alpha and beta peaks
  // as calculated by spectraCarbonTransUpper() and spectraCarbonTransLower(), so a smaller value than the 251.78e-6 calculated
  // from Table V of Haberkorn et al. might be a better initial value for a fitting parameter.
  eta_c = -0.45;
  delta_c = 251.78e-6;
  //delta_c = 50e-6;

  // It may be necessary to specify a carbon chemical shift vector that does not coincide with the dipole-dipole vector,
  // perhaps via only one of alpha_c and beta_c as a fitting parameter. From function A_Sphere_dc() it appears that
  // beta_c might be a better chioice for a fitting parameter than alpha_c because beta_c would modulate the strength
  // of the dipole-CSA spectral density whereas alpha_c would modulate only eta_c. A similar argument applies to using
  // beta_c instead of gam_c for the Kcc_ch() function, assuming that eta_h is 0.0.
  alpha_c = 0;
  beta_c = 0;
  gam_c = 0;

  // Calculated via the equations on p. 128 of Scott Smith's Gamma "Rank 2 Interactions" manual but without the factor
  // of sqrt(6*Pi/5) that arises from the unnecessary transformation to the principal axes of the molecule (because,
  // for the present, a spherical top is simulated) and with the factor of 1/2 that arises from comparison of equations
  // 2.7 and 2.18 of Russ Brown's thesis and the fact that equation 2.18 was used in the Maple program that generated
  // the equations for the Redfield matrix elements.
  //
  // NOTE that these values scale linearly with the strength of the magnet and the values' units are radians per second.
  // Not used as fitting parameters.
  Ec_h = PI * Wh * delta_h;
  Ec_c = PI * Wc * delta_c;

  // Calculated via the equations of pp. 33-35 of Scott Smith's Gamma "Liouville Space" manual but wherein the factor of 4Pi
  // in the numerator and denominator cancel and that cancellation is accounted for by the definition of MU_0 above and
  // without the factor of sqrt(6*Pi/5) that arises from the unnecessary transformation to the principal axes of the molecule
  // (because, for the present, a spherical top is simulated) and with the factor of 1/2 that is discussed immediately above
  // equation 2.27 of Russ Brown's thesis and the fact that equation 2.27 was used in the Maple program that generated the
  // equations for the Redfield matrix elements.
  //
  // NOTE that this value scales inversely with the cube of the CH bond distance and the value's units are radians per second.
  Ed_ch = -MU_0 * H_BAR * GAMMA_H * GAMMA_C / (Rch * Rch * Rch);

#if 1
  cout << "\nEc_h = " << Ec_h << "  Ec_c = " << Ec_c << "  Ed_ch = " << Ed_ch << endl;
#endif

  // Create the block diagonal Redfield matrices and solve their eigensystems.
  Zmagnetization::init();
  CarbonTransverseUpper::init();
  CarbonTransverseLower::init();
  ProtonTransverseUpper::init();
  ProtonTransverseLower::init();
  MultiQuantum::init();
}

// Calculate time evolution for the density matrix.
Matrix4cd  delay(Matrix4cd sigma, double t) {
  Matrix4cd sigmaMinusThermal = sigma - thermalCH();
  Zmagnetization::delay(sigmaMinusThermal, t);
  CarbonTransverseUpper::delay(sigmaMinusThermal, t);
  CarbonTransverseLower::delay(sigmaMinusThermal, t);
  ProtonTransverseUpper::delay(sigmaMinusThermal, t);
  ProtonTransverseLower::delay(sigmaMinusThermal, t);
  MultiQuantum::delay(sigmaMinusThermal, t);
  return sigmaMinusThermal + thermalCH();
}

#endif /* delay_hpp */


==> anc/matrices.hpp <==
/*
 * Copyright (c) 2018, 2023, 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef matrices_hpp
#define matrices_hpp

#include <Eigen/Dense>

using Eigen::Matrix;
using Eigen::Matrix2cd;
using Eigen::Matrix4cd;
using std::complex;

typedef Matrix< std::complex< double >, 8, 8 > Matrix8cd;

Matrix2cd Ix() {
    Matrix2cd i;
    i(0,0) = i(1,1) = complex<double>(0.0);
    i(0,1) = i(1,0) = complex<double>(0.5);
    return i;
}

Matrix2cd Iy() {
    Matrix2cd i;
    i(0,0) = i(1,1) = complex<double>(0.0);
    i(0,1) = complex<double>(0.0, -0.5);
    i(1,0) = complex<double>(0.0, 0.5);
    return i;
}

Matrix2cd Iz() {
    Matrix2cd i;
    i(0,0) = complex<double>(0.5);
    i(1,1) = complex<double>(-0.5);
    i(0,1) = i(1,0) = complex<double>(0.0);
    return i;
}

Matrix2cd Ie() {
    Matrix2cd i;
    i(0,0) = i(1,1) = complex<double>(1.0);
    i(0,1) = i(1,0) = complex<double>(0.0);
    return i;
}

Matrix2cd Ip() {
    Matrix2cd i;
    i(0,0) = i(1,1) = i(1,01) = complex<double>(0.0);
    i(0,1) = complex<double>(1.0);
    return i;
}

Matrix2cd In() {
    Matrix2cd i;
    i(0,0) = i(1,1) = i(0,1) = complex<double>(0.0);
    i(1,0) = complex<double>(1.0);
    return i;
}

Matrix2cd Ia() {
    Matrix2cd i;
    i(0,1) = i(1,0) = i(1,1) = complex<double>(0.0);
    i(0,0) = complex<double>(1.0);
    return i;
}

Matrix2cd Ib() {
    Matrix2cd i;
    i(0,1) = i(1,0) = i(0,0) = complex<double>(0.0);
    i(1,1) = complex<double>(1.0);
    return i;
}

Matrix2cd Rx(double theta) {
    Matrix2cd r;
    double t = -theta / 2.0;
    r(0,0) = r(1,1) = complex<double>(cos(t));
    r(0,1) = r(1,0) = complex<double>(0, -sin(t));
    return r;
}

Matrix2cd Ry(double theta) {
    Matrix2cd r;
    double t = -theta / 2.0;
    r(0,0) = r(1,1) = complex<double>(cos(t));
    r(0,1) = complex<double>(-sin(t));
    r(1,0) = complex<double>(sin(t));
    return r;
}

Matrix4cd direct(Matrix2cd a, Matrix2cd b) {
    Matrix4cd c;
    for (int i = 0; i < 2; i++) {
        for (int j = 0; j < 2; j++) {
            for (int k = 0; k < 2; k++) {
                for (int l = 0; l < 2; l++) {
                    c(2*i+k, 2*j+l) = a(i,j) * b(k,l);
                }
            }
        }
    }
    return c;
}

Matrix8cd direct(Matrix2cd a, Matrix2cd b, Matrix2cd c) {
    Matrix8cd e;
    Matrix4cd d = direct(a, b);
    for (int i = 0; i < 4; i++) {
        for (int j = 0; j < 4; j++) {
            for (int k = 0; k < 2; k++) {
                for (int l = 0; l < 2; l++) {
                    e(4*i+k, 4*j+l) = d(i,j) * c(k,l);
                }
            }
        }
    }
    return e;
}

// Eliminate small values from a 4x4 density matrix.
Matrix4cd clean(Matrix4cd s) {
    Matrix4cd t;
    for (int i = 0; i < 4; i++) {
        for (int j = 0; j < 4; j++) {
            t(i,j) = s(i,j);
            if (fabs(t(i,j).real()) < 1e-10) {
                t(i,j) = complex<double>(0.0, t(i,j).imag());
            }
            if (fabs(t(i,j).imag()) < 1e-10) {
                t(i,j) = complex<double>(t(i,j).real(), 0.0);
            }
        }
    }
    return t;
}

// Eliminate small values from an 8x8 density matrix.
Matrix8cd clean(Matrix8cd s) {
    Matrix8cd t;
    for (int i = 0; i < 8; i++) {
        for (int j = 0; j < 8; j++) {
            t(i,j) = s(i,j);
            if (fabs(t(i,j).real()) < 1e-10) {
                t(i,j) = complex<double>(0.0, t(i,j).imag());
            }
            if (fabs(t(i,j).imag()) < 1e-10) {
                t(i,j) = complex<double>(t(i,j).real(), 0.0);
            }
        }
    }
    return t;
}

// Apply a purge gradient to eliminate single- and double-quantum coherences
// from a 4x4 density matrix.
Matrix4cd purge(Matrix4cd s) {
    Matrix4cd t;
    for (int i = 0; i < 4; i++) {
        for (int j = 0; j < 4; j++) {
            t(i,j) = s(i,j);
        }
    }
    t(0,1) = t(1,0) = t(2,3) = t(3,2) = t(0,2) = t(2,0) = t(1,3) = t(3,1) = t(0,3) = t(3,0)
           = complex<double>(0.0, 0.0);
    return t;
}

Matrix4cd pulse(Matrix2cd a, Matrix2cd b, Matrix4cd s) {
    Matrix4cd t = direct(a, b) * s * direct(a.inverse(), b.inverse());
    return t;
}

// To construct a pulse for AX2 (CH2), replicate the second argument.
Matrix8cd pulse(Matrix2cd a, Matrix2cd b, Matrix8cd s) {
    Matrix8cd t = direct(a, b, b) * s * direct(a.inverse(), b.inverse(), b.inverse());
    return t;
}

double sample(Matrix4cd m, Matrix4cd s) {
    return (m * s).trace().real();
}

double sample(Matrix8cd m, Matrix8cd s) {
    return (m * s).trace().real();
}

Matrix4cd thermalCH() {
    Matrix4cd eCH = Matrix4cd::Zero();
    eCH(0,0) = complex<double>(2.5);
    eCH(1,1) = complex<double>(-1.5);
    eCH(2,2) = complex<double>(1.5);
    eCH(3,3) = complex<double>(-2.5);
    return eCH;
}

Matrix8cd thermalCH2() {
    Matrix8cd eCH2 = Matrix8cd::Zero();
    eCH2(0,0) = complex<double>(2.25);
    eCH2(1,1) = complex<double>(0.25);
    eCH2(2,2) = complex<double>(0.25);
    eCH2(3,3) = complex<double>(-1.75);
    eCH2(4,4) = complex<double>(1.75);
    eCH2(5,5) = complex<double>(-0.25);
    eCH2(6,6) = complex<double>(-0.25);
    eCH2(7,7) = complex<double>(-2.25);

    return eCH2;
}

#endif /* matrices_hpp */


==> anc/plotcpax.sh <==
#!/bin/bash
gnuplot << EOF
set title "Carbon-Proton Multiple-Quantum Relaxation HSQC for 13CH t = 0 to 5 seconds in 0.25 second increments"
set key noautotitle
plot "plots/cpax0" with lines linecolor rgb "black"
replot "plots/cpax0.25" using (column(1) + 5):(column(2) + 0.1) with lines linecolor rgb "black"
replot "plots/cpax0.5" using (column(1) + 10):(column(2) + 0.2) with lines linecolor rgb "black"
replot "plots/cpax0.75" using (column(1) + 15):(column(2) + 0.3) with lines linecolor rgb "black"
replot "plots/cpax1" using (column(1) + 20):(column(2) + 0.4) with lines linecolor rgb "black"
replot "plots/cpax1.25" using (column(1) + 25):(column(2) + 0.5) with lines linecolor rgb "black"
replot "plots/cpax1.5" using (column(1) + 30):(column(2) + 0.6) with lines linecolor rgb "black"
replot "plots/cpax1.75" using (column(1) + 35):(column(2) + 0.7) with lines linecolor rgb "black"
replot "plots/cpax2" using (column(1) + 40):(column(2) + 0.8) with lines linecolor rgb "black"
replot "plots/cpax2.25" using (column(1) + 45):(column(2) + 0.9) with lines linecolor rgb "black"
replot "plots/cpax2.5" using (column(1) + 50):(column(2) + 1) with lines linecolor rgb "black"
replot "plots/cpax2.75" using (column(1) + 55):(column(2) + 1.1) with lines linecolor rgb "black"
replot "plots/cpax3" using (column(1) + 60):(column(2) + 1.2) with lines linecolor rgb "black"
replot "plots/cpax3.25" using (column(1) + 65):(column(2) + 1.3) with lines linecolor rgb "black"
replot "plots/cpax3.5" using (column(1) + 70):(column(2) + 1.4) with lines linecolor rgb "black"
replot "plots/cpax3.75" using (column(1) + 75):(column(2) + 1.5) with lines linecolor rgb "black"
replot "plots/cpax4" using (column(1) + 80):(column(2) + 1.6) with lines linecolor rgb "black"
replot "plots/cpax4.25" using (column(1) + 85):(column(2) + 1.7) with lines linecolor rgb "black"
replot "plots/cpax4.5" using (column(1) + 90):(column(2) + 1.8) with lines linecolor rgb "black"
replot "plots/cpax4.75" using (column(1) + 95):(column(2) + 1.9) with lines linecolor rgb "black"
replot "plots/cpax5" using (column(1) + 100):(column(2) + 2) with lines linecolor rgb "black"
pause mouse close
EOF


==> anc/plotplax.sh <==
#!/bin/bash
gnuplot << EOF
set title "Proton Longitudinal Relaxation HSQC for 13CH t = 0 to 5 seconds in 0.25 second increments"
set key noautotitle
plot "plots/plax0" with lines linecolor rgb "black"
replot "plots/plax0.25" using (column(1) + 5):(column(2) + 0.1) with lines linecolor rgb "black"
replot "plots/plax0.5" using (column(1) + 10):(column(2) + 0.2) with lines linecolor rgb "black"
replot "plots/plax0.75" using (column(1) + 15):(column(2) + 0.3) with lines linecolor rgb "black"
replot "plots/plax1" using (column(1) + 20):(column(2) + 0.4) with lines linecolor rgb "black"
replot "plots/plax1.25" using (column(1) + 25):(column(2) + 0.5) with lines linecolor rgb "black"
replot "plots/plax1.5" using (column(1) + 30):(column(2) + 0.6) with lines linecolor rgb "black"
replot "plots/plax1.75" using (column(1) + 35):(column(2) + 0.7) with lines linecolor rgb "black"
replot "plots/plax2" using (column(1) + 40):(column(2) + 0.8) with lines linecolor rgb "black"
replot "plots/plax2.25" using (column(1) + 45):(column(2) + 0.9) with lines linecolor rgb "black"
replot "plots/plax2.5" using (column(1) + 50):(column(2) + 1) with lines linecolor rgb "black"
replot "plots/plax2.75" using (column(1) + 55):(column(2) + 1.1) with lines linecolor rgb "black"
replot "plots/plax3" using (column(1) + 60):(column(2) + 1.2) with lines linecolor rgb "black"
replot "plots/plax3.25" using (column(1) + 65):(column(2) + 1.3) with lines linecolor rgb "black"
replot "plots/plax3.5" using (column(1) + 70):(column(2) + 1.4) with lines linecolor rgb "black"
replot "plots/plax3.75" using (column(1) + 75):(column(2) + 1.5) with lines linecolor rgb "black"
replot "plots/plax4" using (column(1) + 80):(column(2) + 1.6) with lines linecolor rgb "black"
replot "plots/plax4.25" using (column(1) + 85):(column(2) + 1.7) with lines linecolor rgb "black"
replot "plots/plax4.5" using (column(1) + 90):(column(2) + 1.8) with lines linecolor rgb "black"
replot "plots/plax4.75" using (column(1) + 95):(column(2) + 1.9) with lines linecolor rgb "black"
replot "plots/plax5" using (column(1) + 100):(column(2) + 2) with lines linecolor rgb "black"
pause mouse close
EOF


==> anc/plotptax.sh <==
#!/bin/bash
gnuplot << EOF
set title "Proton Transverse Relaxation HSQC for 13CH t = 0 to 5 seconds in 0.25 second increments"
set key noautotitle
plot "plots/ptax0" with lines linecolor rgb "black"
replot "plots/ptax0.25" using (column(1) + 5):(column(2) + 0.1) with lines linecolor rgb "black"
replot "plots/ptax0.5" using (column(1) + 10):(column(2) + 0.2) with lines linecolor rgb "black"
replot "plots/ptax0.75" using (column(1) + 15):(column(2) + 0.3) with lines linecolor rgb "black"
replot "plots/ptax1" using (column(1) + 20):(column(2) + 0.4) with lines linecolor rgb "black"
replot "plots/ptax1.25" using (column(1) + 25):(column(2) + 0.5) with lines linecolor rgb "black"
replot "plots/ptax1.5" using (column(1) + 30):(column(2) + 0.6) with lines linecolor rgb "black"
replot "plots/ptax1.75" using (column(1) + 35):(column(2) + 0.7) with lines linecolor rgb "black"
replot "plots/ptax2" using (column(1) + 40):(column(2) + 0.8) with lines linecolor rgb "black"
replot "plots/ptax2.25" using (column(1) + 45):(column(2) + 0.9) with lines linecolor rgb "black"
replot "plots/ptax2.5" using (column(1) + 50):(column(2) + 1) with lines linecolor rgb "black"
replot "plots/ptax2.75" using (column(1) + 55):(column(2) + 1.1) with lines linecolor rgb "black"
replot "plots/ptax3" using (column(1) + 60):(column(2) + 1.2) with lines linecolor rgb "black"
replot "plots/ptax3.25" using (column(1) + 65):(column(2) + 1.3) with lines linecolor rgb "black"
replot "plots/ptax3.5" using (column(1) + 70):(column(2) + 1.4) with lines linecolor rgb "black"
replot "plots/ptax3.75" using (column(1) + 75):(column(2) + 1.5) with lines linecolor rgb "black"
replot "plots/ptax4" using (column(1) + 80):(column(2) + 1.6) with lines linecolor rgb "black"
replot "plots/ptax4.25" using (column(1) + 85):(column(2) + 1.7) with lines linecolor rgb "black"
replot "plots/ptax4.5" using (column(1) + 90):(column(2) + 1.8) with lines linecolor rgb "black"
replot "plots/ptax4.75" using (column(1) + 95):(column(2) + 1.9) with lines linecolor rgb "black"
replot "plots/ptax5" using (column(1) + 100):(column(2) + 2) with lines linecolor rgb "black"
pause mouse close
EOF


==> anc/pulsesax.hpp <==
/*
 * Copyright (c) 2018, 2023, 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef pulses_hpp
#define pulses_hpp

using Eigen::Matrix2cd;
using Eigen::Matrix4cd;
using std::complex;

#include <Eigen/Dense>

using Eigen::Matrix2cd;
using Eigen::Matrix4cd;
using std::complex;

// Relax multiple-quantum coherences (MQCs) via the carbon-proton multiple quantum HSQC pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// cosine - if true, record the cosine component of the evolved proton magnetization;
//          otherwise, record the sine component
//
Matrix4cd carbonProtonMultiQuantumHSQC(const double d, const double t, const bool cosine) {

  // A dephasing pulse sequence creates anti-phase proton SQCs (IxSz).
  // Then a proton 90-y pulse creates a J-ordered state (IzSz). Then
  // a proton purge gradient eliminates proton SQCs (Iy) for any proton
  // not coupled to 13C. Then proton 90y and carbon 90-y pulses create
  // polarization-enhanced MQCs (IxSx) that are allowed to relax. During
  // relaxation, the MQCs dephase and rephase under the influence of the
  // carbon and proton chemical shifts, and are refocused by the simultaneous
  // carbon and proton 180 pulses. After relaxation, proton 90-y and carbon
  // 90y pulses reconvert the MQCs to a J-ordered state; also, the proton
  // 90-y pulse converts proton z-magnetization (Iz), which arises from
  // thermal equilibrium for any proton whether or not coupled to 13C,
  // to proton SQCs (Ix). Then a second proton purge gradient eliminates
  // all proton SQCs. Then a carbon 90-y pulse converts the J-ordered
  // state to anti-phase polarization-enhanced carbon SQCs (IzSx).
  Matrix4cd sig = pulse(Ie(), Rx(PI/2), thermalCH());
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Rx(-PI), Rx(-PI), sig);
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Ie(), Ry(-PI/2), sig);
  sig = purge(sig);
  sig = pulse (Ry(-PI/2), Ry(PI/2), sig);
  sig = delay(sig, d/4);
  sig = pulse(Rx(PI), Rx(PI), sig);
  sig = delay(sig, d/4);
  sig = pulse(Rx(-PI), Ie(), sig);
  sig = delay(sig, d/4);
  sig = pulse(Rx(PI), Rx(-PI), sig);
  sig = delay(sig, d/4);
  sig = pulse(Ry(PI/2), Ry(-PI/2), sig);
  sig = purge(sig);
  sig = pulse(Ry(-PI/2), Ie(), sig);

  // The carbon SQCs evolve and dephase for the first half of the evolution period t.
  // Then a proton 180x pulse refocuses the effects of the proton chemical shift and
  // the Jch scalar coupling. Then the carbon SQCs to evolve and dephase for the second
  // half of the evolution period t.
  sig = delay(sig, t/2);
  sig = pulse(Ie(), Rx(PI), sig);
  sig = delay(sig, t/2);

  // A carbon 90y or 90x pulse creates a J-ordered state (IzSz) from either the cosine
  // or the sine component of the evolved SQCS; a simultaneous proton 90-x pulse
  // transfers the magnetization back to the proton to create anti-phase proton SQCs (IySz).
  if (cosine) {
    sig = pulse(Ry(PI/2), Rx(-PI/2), sig);
  } else {
    sig = pulse(Rx(PI/2), Rx(-PI/2), sig);
  }

  // A rephasing pulse sequence creates in-phase proton SQCs (Ix).
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Rx(-PI), Rx(-PI), sig);
  sig = delay(sig, 1/(4*Jch));
  
  return sig;
}

// Relax proton longitudinal (z) magnetization via the proton longitudinal HSQC pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// cosine - if true, record the cosine component of the evolved proton magnetization;
//          otherwise, record the sine component
//
Matrix4cd protonLongitudinalHSQC(const double d, const double t, const bool cosine) {

  // The proton longitudical (z) magnetization is inverted and then  relaxes.
  Matrix4cd sig = pulse(Ie(), Rx(PI), thermalCH());
  sig = delay(sig, d);

  // A dephasing pulse sequence creates anti-phase proton SQCs (IxSz).
  // Then a proton 90y pulse creates a J-ordered state (IzSz). Then a
  // proton purge gradient eliminates proton SQCs (Iy) for any proton
  // not coupled to 13C.  Then a carbon 90-y pulse converts the J-ordered
  // state to anti-phase polarization-enhanced carbon SQCs (IzSx).
  sig = pulse(Ie(), Rx(-PI/2), sig);
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Rx(-PI), Rx(-PI), sig);
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Ie(), Ry(PI/2), sig);
  sig = purge(sig);
  sig = pulse(Ry(-PI/2), Ie(), sig);

  // The carbon SQCs evolve and dephase for the first half of the evolution period t.
  // Then a proton 180x pulse refocuses the effects of the proton chemical shift and
  // the Jch scalar coupling. Then the carbon SQCs to evolve and dephase for the second
  // half of the evolution period t.
  sig = delay(sig, t/2);
  sig = pulse(Ie(), Rx(PI), sig);
  sig = delay(sig, t/2);

  // A carbon 90y or 90x pulse creates a J-ordered state (IzSz) from either the cosine
  // or the sine component of the evolved SQCS; a simultaneous proton 90-x pulse
  // transfers the magnetization back to the proton to create anti-phase proton SQCs (IySz).
  if (cosine) {
    sig = pulse(Ry(PI/2), Rx(-PI/2), sig);
  } else {
    sig = pulse(Rx(PI/2), Rx(-PI/2), sig);
  }

  // A rephasing pulse sequence creates in-phase proton SQCs (Ix).
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Rx(PI), Rx(-PI), sig);
  sig = delay(sig, 1/(4*Jch));
  
  return sig;
}

// Relax proton transverse magnetization via the proton transverse HSQC pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// cosine - if true, record the cosine component of the evolved proton magnetization;
//          otherwise, record the sine component
//
Matrix4cd protonTransverseHSQC(const double d, const double t, const bool cosine) {

  // A proton 90-x pulse creates proton SQCs (Iy). Then the spin system relaxes during
  // the spin-echo delay time that refocuses the proton SQCs.
  Matrix4cd sig = pulse(Ie(), Rx(-PI/2), thermalCH());
  sig = delay(sig, d/2);
  sig = pulse(Ie(), Rx(PI), sig);
  sig = delay(sig, d/2);

  // A dephasing pulse sequence creates anti-phase proton SQCs (IxSz).
  // Then a proton 90-y pulse creates a J-ordered state (IzSz). Then
  // a proton purge gradient eliminates proton SQCs (Iy) for any proton
  // not coupled to 13C.  Then a carbon 90-y pulse converts the J-ordered
  // state to anti-phase polarization-enhanced carbon SQCs (IzSx).
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Rx(-PI), Rx(-PI), sig);
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Ie(), Ry(-PI/2), sig);
  sig = purge(sig);
  sig = pulse(Ry(-PI/2), Ie(), sig);

  // The carbon SQCs evolve and dephase for the first half of the evolution period t.
  // Then a proton 180x pulse refocuses the effects of the proton chemical shift and
  // the Jch scalar coupling. Then the carbon SQCs to evolve and dephase for the second
  // half of the evolution period t.
  sig = delay(sig, t/2);
  sig = pulse(Ie(), Rx(PI), sig);
  sig = delay(sig, t/2);

  // A carbon 90y or 90x pulse creates a J-ordered state (IzSz) from either the cosine
  // or the sine component of the evolved SQCS; a simultaneous proton 90-x pulse
  // transfers the magnetization back to the proton to create anti-phase proton SQCs (IySz).
  if (cosine) {
    sig = pulse(Ry(PI/2), Rx(-PI/2), sig);
  } else {
    sig = pulse(Rx(PI/2), Rx(-PI/2), sig);
  }

  // A rephasing pulse sequence creates in-phase proton SQCs (Ix).
  sig = delay(sig, 1/(4*Jch));
  sig = pulse(Rx(PI), Rx(-PI), sig);
  sig = delay(sig, 1/(4*Jch));
  
  return sig;
}

// The following RINEPT pulse sequences observe relaxation in the carbon spectrum.
// The optional trosy calling parameter removes one of the two carbon peaks, but
// likely does not accomplish TROSY. See the discussion of TROSY on pp. 358-366
// of "Understanding NMR Spectroscopy, 2nd ed." by James Keeler (Wiley, 2010).

// Relax multiple-quantum coherences (MQCs) via the multple quantum RINEPT pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// trosy - if true, perform trosy
//
Matrix4cd multiQuantumPulses(const double d, const double t, const bool trosy) {
  
  // Phase 1
  // Allow the proton magnetization to evolve to antiphase along the x-axis then create imaginary MQCs.
  Matrix4cd sig1 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI), Rx(-PI), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Ie(), sig1);
  // Allow the MQCs to relax during 4 periods that refocus the carbon non-enhanced SQCs on the y-axis.
  sig1 = delay(sig1, d/4);
  sig1 = pulse(Rx(PI), Rx(PI), sig1);
  sig1 = delay(sig1, d/4);
  sig1 = pulse(Rx(-PI), Ie(), sig1);
  sig1 = delay(sig1, d/4);
  sig1 = pulse(Rx(PI), Rx(-PI), sig1);
  sig1 = delay(sig1, d/4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs and the MQC evolution
  // due to Wc while allowing the MQC evolution due to Wh.
  sig1 = delay(sig1, t/2);
  sig1 = pulse(Ry(PI), Ie(), sig1);
  sig1 = delay(sig1, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig1 = pulse(Ie(), Ry(PI/2), sig1);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = delay(sig1, 1/(4*Jch));

  // Phase 2
  // Allow the proton magnetization to evolve to antiphase along the x-axis then create imaginary MQCs.
  Matrix4cd sig2 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI), Rx(-PI), sig2);
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Ie(), sig2);
  // Allow the MQCs to relax during 4 periods that refocus the carbon non-enhanced SQCs on the y-axis.
  sig2 = delay(sig2, d/4);
  sig2 = pulse(Rx(PI), Rx(PI), sig2);
  sig2 = delay(sig2, d/4);
  sig2 = pulse(Rx(-PI), Ie(), sig2);
  sig2 = delay(sig2, d/4);
  sig2 = pulse(Rx(PI), Rx(-PI), sig2);
  sig2 = delay(sig2, d/4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs and the MQC evolution
  // due to Wc while allowing the MQC evolution due to Wh.
  sig2 = delay(sig2, t/2);
  sig2 = pulse(Rx(PI), Ie(), sig2);
  sig2 = delay(sig2, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig2 = pulse(Ie(), Ry(-PI/2), sig2);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = delay(sig2, 1/(4*Jch));

  // If TROSY isn't requested, add only phases 1 and 2.
  if (!trosy) {
    Matrix4cd sig = (sig1 + sig2) / 2;
    return sig;
  }

  // Phase 3
  // Allow the proton magnetization to evolve to antiphase along the x-axis then create real MQCs.
  Matrix4cd sig3 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI), Rx(-PI), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Ry(PI/2), Ie(), sig3);
  // Allow the MQCs to relax during 4 periods that refocus the carbon non-enhanced SQCs on the y-axis.
  sig3 = delay(sig3, d/4);
  sig3 = pulse(Rx(PI), Rx(PI), sig3);
  sig3 = delay(sig3, d/4);
  sig3 = pulse(Rx(-PI), Ie(), sig3);
  sig3 = delay(sig3, d/4);
  sig3 = pulse(Rx(PI), Rx(-PI), sig3);
  sig3 = delay(sig3, d/4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs and the MQC evolution
  // due to Wc while allowing the MQC evolution due to Wh.
  sig3 = delay(sig3, t/2);
  sig3 = pulse(Ry(PI), Ie(), sig3);
  sig3 = delay(sig3, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig3 = pulse(Ie(), Ry(PI/2), sig3);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI/2), Rx(PI/2), sig3);
  sig3 = pulse(Rx(-PI/2), Rx(-PI/2), sig3);
  sig3 = delay(sig3, 1/(4*Jch));

  // Phase 4
  // Allow the proton magnetization to evolve to antiphase along the x-axis then create real MQCs.
  Matrix4cd sig4 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI), Rx(-PI), sig4);
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Ry(PI/2), Ie(), sig4);
  // Allow the MQCs to relax during 4 periods that refocus the carbon non-enhanced SQCs on the y-axis.
  sig4 = delay(sig4, d/4);
  sig4 = pulse(Rx(PI), Rx(PI), sig4);
  sig4 = delay(sig4, d/4);
  sig4 = pulse(Rx(-PI), Ie(), sig4);
  sig4 = delay(sig4, d/4);
  sig4 = pulse(Rx(PI), Rx(-PI), sig4);
  sig4 = delay(sig4, d/4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs and the MQC evolution
  // due to Wc while allowing the MQC evolution due to Wh.
  sig4 = delay(sig4, t/2);
  sig4 = pulse(Rx(PI), Ie(), sig4);
  sig4 = delay(sig4, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig4 = pulse(Ie(), Ry(-PI/2), sig4);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI/2), Rx(PI/2), sig4);
  sig4 = pulse(Rx(-PI/2), Rx(-PI/2), sig4);
  sig4 = delay(sig4, 1/(4*Jch));

  // Add phases 1-4.
  Matrix4cd sig = (sig1 + sig2 + sig3 + sig4) / 4;
  return sig;
}

// Relax a J-ordered state via the J-ordered (aka carbon antiphase) RINEPT pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// trosy - if true, perform trosy
//
Matrix4cd jOrderedPulses(const double d, const double t, const bool trosy) {
  
  // Phase 1
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // a J-ordered state, i.e., carbon anti-phase polarization-enhanced z-magnetization.
  Matrix4cd sig1 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI), Rx(-PI), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Ie(), Ry(PI/2), sig1);
  // Allow the carbon anti-phase polarization-enhanced z-magnetization to relax then
  // convert it to carbon in-phase non-enhanced SQCs on the y-axis and imaginary MQCs.
  sig1 = delay(sig1, d);
  sig1 = pulse(Rx(PI/2), Ry(-PI/2), sig1);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig1 = delay(sig1, t/2);
  sig1 = pulse(Ry(PI), Ie(), sig1);
  sig1 = delay(sig1, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig1 = pulse(Ie(), Ry(PI/2), sig1);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  
  // Phase 2
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // a J-ordered state, i.e., carbon anti-phase polarization-enhanced z-magnetization.
  Matrix4cd sig2 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI), Rx(-PI), sig2);
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Ie(), Ry(PI/2), sig2);
  // Allow the carbon anti-phase polarization-enhanced z-magnetization to relax then
  // convert it to carbon in-phase non-enhanced SQCs on the y-axis and imaginary MQCs.
  sig2 = delay(sig2, d);
  sig2 = pulse(Rx(PI/2), Ry(-PI/2), sig2);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig2 = delay(sig2, t/2);
  sig2 = pulse(Rx(PI), Ie(), sig2);
  sig2 = delay(sig2, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig2 = pulse(Ie(), Ry(-PI/2), sig2);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = delay(sig2, 1/(4*Jch));

  // If TROSY isn't requested, add only phases 1 and 2.
  if (!trosy) {
    Matrix4cd sig = (sig1 + sig2) / 2;
    return sig;
  }

  // Phase 3
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // a J-ordered state, i.e., carbon anti-phase polarization-enhanced z-magnetization.
  Matrix4cd sig3 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI), Rx(-PI), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Ie(), Ry(PI/2), sig3);
  // Allow the carbon anti-phase polarization-enhanced z-magnetization to relax then
  // convert it to carbon in-phase non-enhanced SQCs on the x-axis and real MQCs.
  sig3 = delay(sig3, d);
  sig3 = pulse(Ry(PI/2), Ry(-PI/2), sig3);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig3 = delay(sig3, t/2);
  sig3 = pulse(Ry(PI), Ie(), sig3);
  sig3 = delay(sig3, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig3 = pulse(Ie(), Ry(PI/2), sig3);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI/2), Rx(PI/2), sig3);
  sig3 = pulse(Rx(-PI/2), Rx(-PI/2), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  
  // Phase 4
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // a J-ordered state, i.e., carbon anti-phase polarization-enhanced z-magnetization.
  Matrix4cd sig4 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI), Rx(-PI), sig4);
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Ie(), Ry(PI/2), sig4);
  // Allow the carbon anti-phase polarization-enhanced z-magnetization to relax then
  // convert it to carbon in-phase non-enhanced SQCs on the x-axis and real MQCs.
  sig4 = delay(sig4, d);
  sig4 = pulse(Ry(PI/2), Ry(-PI/2), sig4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig4 = delay(sig4, t/2);
  sig4 = pulse(Rx(PI), Ie(), sig4);
  sig4 = delay(sig4, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig4 = pulse(Ie(), Ry(-PI/2), sig4);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI/2), Rx(PI/2), sig4);
  sig4 = pulse(Rx(-PI/2), Rx(-PI/2), sig4);
  sig4 = delay(sig4, 1/(4*Jch));

  // Add phases 1-4.
  Matrix4cd sig = (sig1 + sig2 + sig3 + sig4) / 4;
  return sig;
}

/// Relax polarization-enhanced carbon transverse magnetization via the carbon spin-echo RINEPT pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
Matrix4cd carbonSpinEchoPulses(const double d, const double t, const bool trosy) {

  // Phase 1
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // carbon anti-phase polarization-enhanced SQCs plus in-phase non-enhanced SQCs on the x-axis.
  Matrix4cd sig1 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI), Rx(-PI), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Ry(PI/2), Ry(PI/2), sig1);
  // Allow the carbon SQCs to relax and refocus on the x-axis.
  sig1 = delay(sig1, d/2);
  sig1 = pulse(Rx(PI), Ie(), sig1);
  sig1 = delay(sig1, d/2);
  // Rotate the carbon SQCs from the x-axis to the z-axis then to the y-axis and then convert
  // the carbon SQCs to imaginary MQCs and carbon in-phase non-enhanced SQCs on the y-axis.
  sig1 = pulse(Ry(-PI/2), Ie(), sig1);
  sig1 = pulse(Rx(PI/2), Ry(-PI/2), sig1);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig1 = delay(sig1, t/2);
  sig1 = pulse(Ry(PI), Ie(), sig1);
  sig1 = delay(sig1, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig1 = pulse(Ie(), Ry(PI/2), sig1);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = delay(sig1, 1/(4*Jch));

  // Phase 2
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // carbon anti-phase polarization-enhanced SQCs plus in-phase non-enhanced SQCs on the x-axis.
  Matrix4cd sig2 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI), Rx(-PI), sig2);
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Ry(PI/2), Ry(PI/2), sig2);
  // Allow the carbon SQCs to relax and refocus on the x-axis.
  sig2 = delay(sig2, d/2);
  sig2 = pulse(Rx(PI), Ie(), sig2);
  sig2 = delay(sig2, d/2);
  // Rotate the carbon SQCs from the x-axis to the z-axis then to the y-axis and then convert
  // the carbon SQCs to imaginary MQCs and carbon in-phase non-enhanced SQCs on the y-axis.
  sig2 = pulse(Ry(-PI/2), Ie(), sig2);
  sig2 = pulse(Rx(PI/2), Ry(-PI/2), sig2);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig2 = delay(sig2, t/2);
  sig2 = pulse(Rx(PI), Ie(), sig2);
  sig2 = delay(sig2, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig2 = pulse(Ie(), Ry(-PI/2), sig2);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = delay(sig2, 1/(4*Jch));

  // If TROSY isn't requested, add only phases 1 and 2.
  if (!trosy) {
    Matrix4cd sig = (sig1 + sig2) / 2;
    return sig;
  }

  // Phase 1
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // carbon anti-phase polarization-enhanced SQCs plus in-phase non-enhanced SQCs on the x-axis.
  Matrix4cd sig3 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI), Rx(-PI), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Ry(PI/2), Ry(PI/2), sig3);
  // Allow the carbon SQCs to relax and refocus on the x-axis.
  sig3 = delay(sig3, d/2);
  sig3 = pulse(Rx(PI), Ie(), sig3);
  sig3 = delay(sig3, d/2);
  // Rotate the carbon SQCs from the x-axis to the z-axis then to the x-axis and then convert
  // the carbon SQCs to real MQCs and carbon in-phase non-enhanced SQCs on the x-axis.
  sig3 = pulse(Ry(-PI/2), Ie(), sig3);
  sig3 = pulse(Ry(PI/2), Ry(-PI/2), sig3);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig3 = delay(sig3, t/2);
  sig3 = pulse(Ry(PI), Ie(), sig3);
  sig3 = delay(sig3, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig3 = pulse(Ie(), Ry(PI/2), sig3);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI/2), Rx(PI/2), sig3);
  sig3 = pulse(Rx(-PI/2), Rx(-PI/2), sig3);
  sig3 = delay(sig3, 1/(4*Jch));

  // Phase 2
  // Allow the proton magnetization to evolve to anti-phase along the x-axis then create
  // carbon anti-phase polarization-enhanced SQCs plus in-phase non-enhanced SQCs on the x-axis.
  Matrix4cd sig4 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI), Rx(-PI), sig4);
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Ry(PI/2), Ry(PI/2), sig4);
  // Allow the carbon SQCs to relax and refocus on the x-axis.
  sig4 = delay(sig4, d/2);
  sig4 = pulse(Rx(PI), Ie(), sig4);
  sig4 = delay(sig4, d/2);
  // Rotate the carbon SQCs from the x-axis to the z-axis then to the x-axis and then convert
  // the carbon SQCs to real MQCs and carbon in-phase non-enhanced SQCs on the x-axis.
  sig4 = pulse(Ry(-PI/2), Ie(), sig4);
  sig4 = pulse(Ry(PI/2), Ry(-PI/2), sig4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig4 = delay(sig4, t/2);
  sig4 = pulse(Rx(PI), Ie(), sig4);
  sig4 = delay(sig4, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig4 = pulse(Ie(), Ry(-PI/2), sig4);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI/2), Rx(PI/2), sig4);
  sig4 = pulse(Rx(-PI/2), Rx(-PI/2), sig4);
  sig4 = delay(sig4, 1/(4*Jch));

  // Add phases 1-4.
  Matrix4cd sig = (sig1 + sig2 + sig3 + sig4) / 4;
  return sig;
}

// Relax proton transverse magnetization via the proton spin-echo RINEPT pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// trosy - if true, perform trosy
//
Matrix4cd protonSpinEchoPulses(const double d, const double t, const bool trosy) {
  
  // Phase 1
  // Rotate the proton magnetization to the y-axis and allow it to relax and refocus on the y-axis.
  Matrix4cd sig1 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig1 = delay(sig1, d/2);
  sig1 = pulse(Ie(), Rx(-PI), sig1);
  sig1 = delay(sig1, d/2);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create imaginary MQCs and carbon in-phase non-enhaced SQCs on the y-axis.
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(PI), Rx(PI), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Ie(), sig1);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig1 = delay(sig1, t/2);
  sig1 = pulse(Ry(PI), Ie(), sig1);
  sig1 = delay(sig1, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig1 = pulse(Ie(), Ry(PI/2), sig1);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = delay(sig1, 1/(4*Jch));

  // Phase 2
  // Rotate the proton magnetization to the y-axis and allow it to relax and refocus on the y-axis.
  Matrix4cd sig2 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig2 = delay(sig2, d/2);
  sig2 = pulse(Ie(), Rx(-PI), sig2);
  sig2 = delay(sig2, d/2);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create imaginary MQCs and carbon in-phase non-enhaced SQCs on the y-axis.
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(PI), Rx(PI), sig2);
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Ie(), sig2);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig2 = delay(sig2, t/2);
  sig2 = pulse(Rx(PI), Ie(), sig2);
  sig2 = delay(sig2, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig2 = pulse(Ie(), Ry(-PI/2), sig2);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = delay(sig2, 1/(4*Jch));

  // If TROSY isn't requested, add only phases 1 and 2.
  if (!trosy) {
    Matrix4cd sig = (sig1 + sig2) / 2;
    return sig;
  }

  // Phase 3
  // Rotate the proton magnetization to the y-axis and allow it to relax and refocus on the y-axis.
  Matrix4cd sig3 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig3 = delay(sig3, d/2);
  sig3 = pulse(Ie(), Rx(-PI), sig3);
  sig3 = delay(sig3, d/2);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create real MQCs and carbon in-phase non-enhaced SQCs on the s-axis.
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(PI), Rx(PI), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Ry(-PI/2), Ie(), sig3);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig3 = delay(sig3, t/2);
  sig3 = pulse(Ry(PI), Ie(), sig3);
  sig3 = delay(sig3, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig3 = pulse(Ie(), Ry(PI/2), sig3);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI/2), Rx(PI/2), sig3);
  sig3 = pulse(Rx(-PI/2), Rx(-PI/2), sig3);
  sig3 = delay(sig3, 1/(4*Jch));

  // Phase 4
  // Rotate the proton magnetization to the y-axis and allow it to relax and refocus on the y-axis.
  Matrix4cd sig4 = pulse(Ie(), Rx(PI/2), thermalCH());
  sig4 = delay(sig4, d/2);
  sig4 = pulse(Ie(), Rx(-PI), sig4);
  sig4 = delay(sig4, d/2);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create real MQCs and carbon in-phase non-enhaced SQCs on the x-axis.
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(PI), Rx(PI), sig4);
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Ry(-PI/2), Ie(), sig4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig4 = delay(sig4, t/2);
  sig4 = pulse(Rx(PI), Ie(), sig4);
  sig4 = delay(sig4, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig4 = pulse(Ie(), Ry(-PI/2), sig4);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI/2), Rx(PI/2), sig4);
  sig4 = pulse(Rx(-PI/2), Rx(-PI/2), sig4);
  sig4 = delay(sig4, 1/(4*Jch));

  // Add phases 1-4.
  Matrix4cd sig = (sig1 + sig2 + sig3 + sig4) / 4;
  return sig;
}

// Relax proton z-magnetization via the proton-inversion RINEPT pulse sequence.
//
// Calling parameters:
//
// d - relaxation delay time
// t - evolution time for creating 2D spectra
// trosy - if true, perform trosy
//
Matrix4cd protonInversionPulses(const double d, const double t, const bool trosy) {
  
  // Phase 1
  // Invert the proton z-magnetization and allow it to relax.
  Matrix4cd sig1 = pulse(Ie(), Rx(-PI), thermalCH());
  sig1 = delay(sig1, d);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create imaginary MQCs and carbon in-phase non-enhanced SQCs on the y-axis.
  sig1 = pulse(Ie(), Rx(PI/2), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(PI), Rx(PI), sig1);
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Ie(), sig1);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig1 = delay(sig1, t/2);
  sig1 = pulse(Ry(PI), Ie(), sig1);
  sig1 = delay(sig1, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig1 = pulse(Ie(), Ry(PI/2), sig1);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig1 = delay(sig1, 1/(4*Jch));
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = pulse(Rx(-PI/2), Rx(PI/2), sig1);
  sig1 = delay(sig1, 1/(4*Jch));

  // Phase 1
  // Invert the proton z-magnetization and allow it to relax.
  Matrix4cd sig2 = pulse(Ie(), Rx(-PI), thermalCH());
  sig2 = delay(sig2, d);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create imaginary MQCs and carbon in-phase non-enhanced SQCs on the y-axis.
  sig2 = pulse(Ie(), Rx(PI/2), sig2);
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(PI), Rx(PI), sig2);
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Ie(), sig2);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig2 = delay(sig2, t/2);
  sig2 = pulse(Rx(PI), Ie(), sig2);
  sig2 = delay(sig2, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the y-axis.
  sig2 = pulse(Ie(), Ry(-PI/2), sig2);
  // Allow the carbon non-enhanced SQCs and polarization-enhanced SQCs
  // to evolve to anti-phase and in-phase respectively on the x-axis.
  sig2 = delay(sig2, 1/(4*Jch));
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = pulse(Rx(-PI/2), Rx(PI/2), sig2);
  sig2 = delay(sig2, 1/(4*Jch));

  // If TROSY isn't requested, add only phases 1 and 2.
  if (!trosy) {
    Matrix4cd sig = (sig1 + sig2) / 2;
    return sig;
  }

  // Phase 3
  // Invert the proton z-magnetization and allow it to relax.
  Matrix4cd sig3 = pulse(Ie(), Rx(-PI), thermalCH());
  sig3 = delay(sig3, d);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create real MQCs and carbon in-phase non-enhanced SQCs on the x-axis.
  sig3 = pulse(Ie(), Rx(PI/2), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(PI), Rx(PI), sig3);
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Ry(-PI/2), Ie(), sig3);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig3 = delay(sig3, t/2);
  sig3 = pulse(Ry(PI), Ie(), sig3);
  sig3 = delay(sig3, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig3 = pulse(Ie(), Ry(PI/2), sig3);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig3 = delay(sig3, 1/(4*Jch));
  sig3 = pulse(Rx(-PI/2), Rx(PI/2), sig3);
  sig3 = pulse(Rx(-PI/2), Rx(-PI/2), sig3);
  sig3 = delay(sig3, 1/(4*Jch));

  // Phase 4
  // Invert the proton z-magnetization and allow it to relax.
  Matrix4cd sig4 = pulse(Ie(), Rx(-PI), thermalCH());
  sig4 = delay(sig4, d);
  // Allow the proton magnetization to evolve to anti-phase along the x-axis and
  // then create real MQCs and carbon in-phase non-enhanced SQCs on the x-axis.
  sig4 = pulse(Ie(), Rx(PI/2), sig4);
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(PI), Rx(PI), sig4);
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Ry(-PI/2), Ie(), sig4);
  // Allow the MQCs and carbon non-enhanced SQCs to evolve but refocus the SQCs
  // and the MQC evolution due to Wc while allowing the MQC evolution due to Wh.
  sig4 = delay(sig4, t/2);
  sig4 = pulse(Rx(PI), Ie(), sig4);
  sig4 = delay(sig4, t/2);
  // Convert the MQCs to carbon in-phase non-enhanced SQCs plus
  // anti-phase polarization-enhanced SQCs on the x-axis.
  sig4 = pulse(Ie(), Ry(-PI/2), sig4);
  // Preserve the carbon in-phase non-enhanced SQCs and anti-phase
  // polarization-enhanced SQCs on the x-axis via spin-echo.
  sig4 = delay(sig4, 1/(4*Jch));
  sig4 = pulse(Rx(-PI/2), Rx(PI/2), sig4);
  sig4 = pulse(Rx(-PI/2), Rx(-PI/2), sig4);
  sig4 = delay(sig4, 1/(4*Jch));

  // Add phases 1-4.
  Matrix4cd sig = (sig1 + sig2 + sig3 + sig4) / 4;
  return sig;
}

#endif /* pulses_hpp */


==> anc/relax_ch_multiquantum.m <==
% CH multiple quantum relaxation pulse sequence. Syntax:
% 
%           fid=relax_ch_multiquantum(spin_system,parameters,H,R,K)
%
% Parameters:
%
%    parameters.sweep          [F1 F2] sweep widths in each
%                              frequency direction, Hz
%
%    parameters.npoints        [F1 F2] numbers of points in
%                              each time direction
%
%    parameters.spins          {F1 F2} nuclei, e.g. {'13C','1H'}
%
%    parameters.J              primary scalar coupling, Hz
%
%    parameters.relax          relaxation delay, seconds
%                              QUESTION: Is it OK to use the name 'relax'?
%
%    H - Hamiltonian matrix, received from context function
%
%    R - relaxation superoperator, received from context function
%
%    K - kinetics superoperator, received from context function
%
% Outputs:
%
%    fid   - free induction decay
%
% Note: use dilute() to generate carbon isotopomers.
%
% Russ Brown, Ilya Kuprov
%
% <https://spindynamics.org/wiki/index.php?title=relax_ch_multiquantum.m>

function fid=relax_h_longitudinal(spin_system,parameters,H,R,K)

% consistency check
grumble(spin_system,parameters,H,R,K)

% compose Liouvillian
L=H+1i*R+1i*K;

% Get timing parameters
tau=abs(1/(4*parameters.J));
timestep=1/parameters.sweep;

% Get accurate thermal equilibrium
H0=hamiltonian(assume(spin_system,'labframe'),'left');
rho=equilibrium(spin_system,H0);

% Detection state on H
coil=state(spin_system,'L+',parameters.spins{2},'cheap');

% Pulse operators
Cp=operator(spin_system,'L+',parameters.spins{1}); 
Cx=(Cp+Cp')/2; Cy=(Cp-Cp')/2i;
Hp=operator(spin_system,'L+',parameters.spins{2}); 
Hx=(Hp+Hp')/2; Hy=(Hp-Hp')/2i;

% Dephasing INEPT creates 2IxSz state.
rho=step(spin_system,Hx,rho,pi/2);
rho=evolution(spin_system,L,[],rho,tau,1,'final');
rho=step(spin_system,Cx+Hx,rho,-pi);
rho=evolution(spin_system,L,[],rho,tau,1,'final');

% 90-y pulse on H creates -2IzSz J-ordered state aka 'zz' state.
rho=step(spin_system,Hy,rho,-pi/2);

% Apply a homospoil pulse that preserves only ZQCs and longitudinal states.
% If the duration of an experimentally applied homospoil pulse is of sufficient
% duration that relaxation ought to be modeled during that pulse, a call to the
% evolution()function might follow the homospoil() function to model that pulse.
rho=homospoil(spin_system,rho,'keep');

% 90-y pulse on C and 90y pulse on H create 2IxSx carbon-proton multiple quantum state.
rho=step(spin_system,Cy-Hy,rho,-pi/2);

% Relaxation delay divided into quarter-delays separated by 180+/-x refocusing pulses.
rho=evolution(spin_system,L,[],rho,relax/4,1,'final');
rho=step(spin_system,Cx+Hx,rho,pi);
rho=evolution(spin_system,L,[],rho,relax/4,1,'final');
rho=step(spin_system,Cx,rho,-pi);
rho=evolution(spin_system,L,[],rho,relax/4,1,'final');
rho=step(spin_system,Cx-Hx,rho,pi);
rho=evolution(spin_system,L,[],rho,relax/4,1,'final');

% 90y pulse on C and 90-y pulse on H create -2IzSz state and
% convert any 4Iz that developed due to relaxation into 4Ix.
rho=step(spin_system,Cy-Hy,rho,pi/2);

% Apply a homospoil pulse that preserves only ZQCs and longitudinal states.
% If the duration of an experimentally applied homospoil pulse is of sufficient
% duration that relaxation ought to be modeled during that pulse, a call to the
% evolution()function might follow the homospoil() function to model that pulse.
rho=homospoil(spin_system,rho,'keep');

rho=homospoil(spin_system,rho,'keep');

% 90-y pulse on C creates -2IzSx state, followed by F2 evolution of C.
rho=step(spin_system,Cy,rho,-pi/2);
rho_stack=evolution(spin_system,L,[],rho,timestep(2)/2,...
                    parameters.npoints(1)-1,'final');
rho=step(spin_system,Hx,rho,pi);
rho_stack=evolution(spin_system,L,[],rho,timestep(2)/2,...
                    parameters.npoints(1)-1,'final');

% 90y pulse on C and 90-x pulse on H create modulated -2IySz state.
rho=step(spin_system,Cy-Hx,rho,pi/2);

% Rephasing INEPT creates 4Ix state.
rho=evolution(spin_system,L,[],rho,tau,1,'final');
rho=step(spin_system,Cx+Hx,rho,-pi);
rho=evolution(spin_system,L,[],rho,tau,1,'final');

% Detection of H on x-axis
fid=evolution(spin_system,L,coil,rho,timestep,...
              parameters.npoints-1,'observable');

end

% Consistency enforcement
function grumble(spin_system,parameters,H,R,K)
if ~ismember(spin_system.bas.formalism,{'sphten-liouv'})
    error('this function is only available for sphten-liouv formalisms.');
end
if (~isnumeric(H))||(~isnumeric(R))||(~isnumeric(K))||...
   (~ismatrix(H))||(~ismatrix(R))||(~ismatrix(K))
    error('H, R and K arguments must be matrices.');
end
if (~all(size(H)==size(R)))||(~all(size(R)==size(K)))
    error('H, R and K matrices must have the same dimension.');
end
if ~isfield(parameters,'sweep')
    error('inept: sweep width should be specified in parameters.sweep variable.');
elseif numel(parameters.sweep)~=1
    error('inept: parameters.sweep array should have exactly one element.');
end
if ~isfield(parameters,'spins')
    error('inept: working spins should be specified in parameters.spins variable.');
elseif numel(parameters.spins)~=2
    error('inept: parameters.spins cell array should have exactly two elements.');
end
if ~isfield(parameters,'npoints')
    error('inept: number of points should be specified in parameters.npoints variable.');
elseif numel(parameters.npoints)~=1
    error('inept: parameters.npoints array should have exactly one element.');
end
if ~isfield(parameters,'J')
    error('inept: scalar coupling should be specified in parameters.J variable.');
elseif numel(parameters.J)~=1
    error('inept: parameters.J array should have exactly one element.');
end
end
if ~isfield(parameters,'tmix')
    error('mixing time should be specified in parameters.tmix variable.');
elseif numel(parameters.tmix)~=1
    error('parameters.tmix array should have exactly one element.');
end
end
if ~isfield(parameters,'nloops')
    error('mixing time should be specified in parameters.nloops variable.');
elseif numel(parameters.nloops)~=1
    error('parameters.nloops array should have exactly one element.');
elseif (nloops ~= 0) || (nloops ~= 1)
    error('parameters.nloops must equal 0 or 1.');
end
end
end

% Never put off till tomorrow what may be done day after tomorrow just as well.
%
% Mark Twain



==> anc/relax_h_longitudinal.m <==
% H longitudinal relaxation HSQC pulse sequence. Syntax:
% 
%           fid=relax_h_longitudinal(spin_system,parameters,H,R,K)
%
% Parameters:
%
%    parameters.sweep          [F1 F2] sweep widths in each
%                              frequency direction, Hz
%
%    parameters.npoints        [F1 F2] numbers of points in
%                              each time direction
%
%    parameters.spins          {F1 F2} nuclei, e.g. {'13C','1H'}
%
%    parameters.J              primary scalar coupling, Hz
%
%    parameters.relax          relaxation delay, seconds
%                              QUESTION: Is it OK to use the name 'relax'?
%
%    H - Hamiltonian matrix, received from context function
%
%    R - relaxation superoperator, received from context function
%
%    K - kinetics superoperator, received from context function
%
% Outputs:
%
%    fid   - free induction decay
%
% Note: use dilute() to generate carbon isotopomers.
%
% Russ Brown, Ilya Kuprov
%
% <https://spindynamics.org/wiki/index.php?title=relax_h_longitudinal.m>

function fid=relax_h_longitudinal(spin_system,parameters,H,R,K)

% consistency check
grumble(spin_system,parameters,H,R,K)

% compose Liouvillian
L=H+1i*R+1i*K;

% Get timing parameters
tau=abs(1/(4*parameters.J));
timestep=1/parameters.sweep;

% Get accurate thermal equilibrium
H0=hamiltonian(assume(spin_system,'labframe'),'left');
rho=equilibrium(spin_system,H0);

% Detection state on H
coil=state(spin_system,'L+',parameters.spins{2},'cheap');

% Pulse operators
Cp=operator(spin_system,'L+',parameters.spins{1}); 
Cx=(Cp+Cp')/2; Cy=(Cp-Cp')/2i;
Hp=operator(spin_system,'L+',parameters.spins{2}); 
Hx=(Hp+Hp')/2; Hy=(Hp-Hp')/2i;

% 180x pulse on H creates -4Iz state.
rho=step(spin_system,Hx,rho,pi);

% Relaxation delay.
rho=evolution(spin_system,L,[],rho,delay,1,'final');

% Dephasing INEPT creates +/-2IxSz state where the sign is determined by length of relaxation delay.
rho=step(spin_system,Hx,rho,-pi/2);
rho=evolution(spin_system,L,[],rho,tau,1,'final');
rho=step(spin_system,Cx+Hx,rho,-pi);
rho=evolution(spin_system,L,[],rho,tau,1,'final');

% 90y pulse on H creates +/-2IzSz J-ordered state aka 'zz' state.
rho=step(spin_system,Hy,rho,pi/2);

% Apply a homospoil pulse that preserves only ZQCs and longitudinal states.
% If the duration of an experimentally applied homospoil pulse is of sufficient
% duration that relaxation ought to be modeled during that pulse, a call to the
% evolution()function might follow the homospoil() function to model that pulse.
rho=homospoil(spin_system,rho,'keep');

% 90-y pulse on C creates +/-2IzSx state, followed by evolution of C.
rho=step(spin_system,Cy,rho,-pi/2);
rho_stack=evolution(spin_system,L,[],rho,timestep(2)/2,...
                    parameters.npoints(1)-1,'final');
rho=step(spin_system,Hx,rho,pi);
rho_stack=evolution(spin_system,L,[],rho,timestep(2)/2,...
                    parameters.npoints(1)-1,'final');

% 90y pulse on C and 90-x pulse on H create modulated +/-2IySz state.
rho=step(spin_system,Cy-Hx,rho,pi/2);

% Rephasing INEPT creates +/-4Ix state where the sign is determined by the length of relaxation delay.
rho=evolution(spin_system,L,[],rho,tau,1,'final');
rho=step(spin_system,Cx-Hx,rho,pi);
rho=evolution(spin_system,L,[],rho,tau,1,'final');

% Detection of H on x-axis
fid=evolution(spin_system,L,coil,rho,timestep,...
              parameters.npoints-1,'observable');

end

% Consistency enforcement
function grumble(spin_system,parameters,H,R,K)
if ~ismember(spin_system.bas.formalism,{'sphten-liouv'})
    error('this function is only available for sphten-liouv formalisms.');
end
if (~isnumeric(H))||(~isnumeric(R))||(~isnumeric(K))||...
   (~ismatrix(H))||(~ismatrix(R))||(~ismatrix(K))
    error('H, R and K arguments must be matrices.');
end
if (~all(size(H)==size(R)))||(~all(size(R)==size(K)))
    error('H, R and K matrices must have the same dimension.');
end
if ~isfield(parameters,'sweep')
    error('inept: sweep width should be specified in parameters.sweep variable.');
elseif numel(parameters.sweep)~=1
    error('inept: parameters.sweep array should have exactly one element.');
end
if ~isfield(parameters,'spins')
    error('inept: working spins should be specified in parameters.spins variable.');
elseif numel(parameters.spins)~=2
    error('inept: parameters.spins cell array should have exactly two elements.');
end
if ~isfield(parameters,'npoints')
    error('inept: number of points should be specified in parameters.npoints variable.');
elseif numel(parameters.npoints)~=1
    error('inept: parameters.npoints array should have exactly one element.');
end
if ~isfield(parameters,'J')
    error('inept: scalar coupling should be specified in parameters.J variable.');
elseif numel(parameters.J)~=1
    error('inept: parameters.J array should have exactly one element.');
end
end
if ~isfield(parameters,'tmix')
    error('mixing time should be specified in parameters.tmix variable.');
elseif numel(parameters.tmix)~=1
    error('parameters.tmix array should have exactly one element.');
end
end
if ~isfield(parameters,'nloops')
    error('mixing time should be specified in parameters.nloops variable.');
elseif numel(parameters.nloops)~=1
    error('parameters.nloops array should have exactly one element.');
elseif (nloops ~= 0) || (nloops ~= 1)
    error('parameters.nloops must equal 0 or 1.');
end
end
end

% If you tell the truth, you don't have to remember anything.
%
% Mark Twain


==> anc/relax_h_transverse.m <==
% H transverse relaxation HSQC pulse sequence. Syntax:
% 
%           fid=relax_h_transverse(spin_system,parameters,H,R,K)
%
% Parameters:
%
%    parameters.sweep          [F1 F2] sweep widths in each
%                              frequency direction, Hz
%
%    parameters.npoints        [F1 F2] numbers of points in
%                              each time direction
%
%    parameters.spins          {F1 F2} nuclei, e.g. {'13C','1H'}
%
%    parameters.J              primary scalar coupling, Hz
%
%    parameters.relax          relaxation delay, seconds
%                              QUESTION: Is it OK to use the name 'relax'?
%
%    H - Hamiltonian matrix, received from context function
%
%    R - relaxation superoperator, received from context function
%
%    K - kinetics superoperator, received from context function
%
% Outputs:
%
%    fid   - free induction decay
%
% Note: use dilute() to generate carbon isotopomers.
%
% Russ Brown, Ilya Kuprov
%
% <https://spindynamics.org/wiki/index.php?title=relax_h_transverse.m>

function fid=relax_h_longitudinal(spin_system,parameters,H,R,K)

% consistency check
grumble(spin_system,parameters,H,R,K)

% compose Liouvillian
L=H+1i*R+1i*K;

% Get timing parameters
tau=abs(1/(4*parameters.J));
timestep=1/parameters.sweep;

% Get accurate thermal equilibrium
H0=hamiltonian(assume(spin_system,'labframe'),'left');
rho=equilibrium(spin_system,H0);

% Detection state on H
coil=state(spin_system,'L+',parameters.spins{2},'cheap');

% Pulse operators
Cp=operator(spin_system,'L+',parameters.spins{1}); 
Cx=(Cp+Cp')/2; Cy=(Cp-Cp')/2i;
Hp=operator(spin_system,'L+',parameters.spins{2}); 
Hx=(Hp+Hp')/2; Hy=(Hp-Hp')/2i;

% 90-x pulse on H creates 4Iy state.
rho=step(spin_system,Hx,rho,-pi/2);

% Relaxation delay during a spin-echo that refocuses 4Iy.
rho=evolution(spin_system,L,[],rho,delay/2,1,'final');
rho=step(spin_system,Hx,rho,pi);
rho=evolution(spin_system,L,[],rho,delay/2,1,'final');

% Dephasing INEPT creates 2IxSz state.
rho=evolution(spin_system,L,[],rho,tau,1,'final');
rho=step(spin_system,Cx+Hx,rho,-pi);
rho=evolution(spin_system,L,[],rho,tau,1,'final');

% 90-y pulse on H creates 2IzSz J-ordered state aka 'zz' state.
rho=step(spin_system,Hy,rho,-pi/2);

% Apply a homospoil pulse that preserves only ZQCs and longitudinal states.
% If the duration of an experimentally applied homospoil pulse is of sufficient
% duration that relaxation ought to be modeled during that pulse, a call to the
% evolution()function might follow the homospoil() function to model that pulse.
rho=homospoil(spin_system,rho,'keep');

% 90-y pulse on C creates -2IzSx state, followed by evolution of C.
rho=step(spin_system,Cy,rho,-pi/2);
rho_stack=evolution(spin_system,L,[],rho,timestep(2)/2,...
                    parameters.npoints(1)-1,'final');
rho=step(spin_system,Hx,rho,pi);
rho_stack=evolution(spin_system,L,[],rho,timestep(2)/2,...
                    parameters.npoints(1)-1,'final');

% 90y pulse on C and 90-x pulse on H create modulated -2IySz state.
rho=step(spin_system,Cy-Hx,rho,pi/2);

% Rephasing INEPT creates 4Ix state.
rho=evolution(spin_system,L,[],rho,tau,1,'final');
rho=step(spin_system,Cx-Hx,rho,pi);
rho=evolution(spin_system,L,[],rho,tau,1,'final');

% Detection of H on x-axis
fid=evolution(spin_system,L,coil,rho,timestep,...
              parameters.npoints-1,'observable');

end

% Consistency enforcement
function grumble(spin_system,parameters,H,R,K)
if ~ismember(spin_system.bas.formalism,{'sphten-liouv'})
    error('this function is only available for sphten-liouv formalisms.');
end
if (~isnumeric(H))||(~isnumeric(R))||(~isnumeric(K))||...
   (~ismatrix(H))||(~ismatrix(R))||(~ismatrix(K))
    error('H, R and K arguments must be matrices.');
end
if (~all(size(H)==size(R)))||(~all(size(R)==size(K)))
    error('H, R and K matrices must have the same dimension.');
end
if ~isfield(parameters,'sweep')
    error('inept: sweep width should be specified in parameters.sweep variable.');
elseif numel(parameters.sweep)~=1
    error('inept: parameters.sweep array should have exactly one element.');
end
if ~isfield(parameters,'spins')
    error('inept: working spins should be specified in parameters.spins variable.');
elseif numel(parameters.spins)~=2
    error('inept: parameters.spins cell array should have exactly two elements.');
end
if ~isfield(parameters,'npoints')
    error('inept: number of points should be specified in parameters.npoints variable.');
elseif numel(parameters.npoints)~=1
    error('inept: parameters.npoints array should have exactly one element.');
end
if ~isfield(parameters,'J')
    error('inept: scalar coupling should be specified in parameters.J variable.');
elseif numel(parameters.J)~=1
    error('inept: parameters.J array should have exactly one element.');
end
end
if ~isfield(parameters,'tmix')
    error('mixing time should be specified in parameters.tmix variable.');
elseif numel(parameters.tmix)~=1
    error('parameters.tmix array should have exactly one element.');
end
end
if ~isfield(parameters,'nloops')
    error('mixing time should be specified in parameters.nloops variable.');
elseif numel(parameters.nloops)~=1
    error('parameters.nloops array should have exactly one element.');
elseif (nloops ~= 0) || (nloops ~= 1)
    error('parameters.nloops must equal 0 or 1.');
end
end
end

% It is better to keep your mouth closed and let people think you are a fool than to open it and remove all doubt
%
% Mark Twain


==> anc/spectraxplot.cpp <==
/*
 * Copyright (c) 2018, 2023, 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/* NOTE: don't compile with the g++ -O3 flag because that flag interferes with Eigen. */

#include <iostream>
#include <fstream>

#include <Eigen/Eigenvalues>

#include "matrices.hpp"  // Must precede delayax.hpp because it defines thermalCH
#include "delayax.hpp"
#include "pulsesax.hpp"

using Eigen::Matrix4cd;
using Eigen::Vector2cd;
using std::complex;
using std::cout;
using std::endl;
using std::ofstream;
using std::ostringstream;
using std::string;

void plot(Matrix4cd mat, const string path, const double d, const double df) {
    // Open a plot file.                                                                                                                                                               
    ostringstream filename;
    filename << path << d;
    ofstream outfile(filename.str());
    if (!outfile.is_open()) {
      std::ostringstream buffer;
      buffer << "\n\nJoS - cannot open plot file " << filename.str() << std::endl;
      throw std::runtime_error(buffer.str());
    }

    // Write the proton spectrum to a file assuming that the proton magnetization lies along the x-axis.                                                                                   
    for (double f = -100.0; f <= 100; f += df) {
      Vector2cd protonUpper = ProtonTransverseUpper::spectrum(mat, f);
      Vector2cd protonLower = ProtonTransverseLower::spectrum(mat, f);
      outfile << f << "\t" << (protonUpper(0) + protonUpper(1) + protonLower(0) + protonLower(1)).real() / 2.0 << endl;
    }
    outfile.close();
}

int main(int argc, const char * argv[]) {
  R0 = 1e10; // rotational diffusion in radians per second
  double t = 0.0; // no cosine evolution delay
  bool cosine = true; // select cosine (not sine) component of evolution

  initRedfield();

  double df = 0.25;
  for (double d = 0.0; d <= 5.0; d += df) {
    // Relax carbon-protonn multiple-quantum coherences via the carbon-proton multple-quantum HSQC pulse sequence.
    Matrix4cd cp = carbonProtonMultiQuantumHSQC(d, t, cosine);
    plot(cp, "plots/cpax", d, df);

    // Relax proton z-magnetization via the proton longitudinal HSQC pulse sequence.
    Matrix4cd pl = protonLongitudinalHSQC(d, t, cosine);
    plot(pl, "plots/plax", d, df);

    // Relax proton transverse magnetization via the proton transverse HSQC pulse sequence.
    Matrix4cd pt = protonTransverseHSQC(d, t, cosine);
    plot(pt, "plots/ptax", d, df);
  }
  return 0;
}

